Effective Asymptotics of Combinatorial Systems

Analytic combinatorics studies asymptotic properties of families of combinatorial objects using complex analysis on their generating functions. In their reference book on the subject, Flajolet and Sedgewick describe a general approach that allows one to derive precise asymptotic expansions starting from systems of combinatorial equations. In the situation where the combinatorial system involves only cartesian products and disjoint unions, the generating functions satisfy polynomial systems with positivity constraints for which many results and algorithms are known. We extend these results to the general situation. This produces an almost complete algorithmic chain going from combinatorial systems to asymptotic expansions. Thus, it is possible to compute asymptotic expansions of all generating functions produced by the symbolic method of Flajolet and Sedgewick when they have algebraic-logarithmic singularities (which can be decided), under the assumption that Schanuel's conjecture from number theory holds. That conjecture is not needed for systems that do not involve the constructions of sets and cycles.

==> anc/Examples_Section2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2025" minor="1"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="30" elisiondigitsafter="3" elisiondigitsbefore="3" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="5" elisiontermsafter="5" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="2560" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="14" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="false"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Metadata-table>
	<Metadata-category name="&lt;default&gt;"/>
	<Metadata-tag id="0" category="&lt;default&gt;" name="Document Properties">
		<Metadata-attribute name="Auteur" value="&lt;default&gt;"/>
		<Metadata-attribute name="Titre" value="&lt;default&gt;"/>
		<Metadata-attribute name="Liste d'\303\251l\303\251ments" value="true"/>
		<Metadata-attribute name="Mots cl\303\251s" value="&lt;default&gt;"/>
		<Metadata-attribute name="Sujet" value="&lt;default&gt;"/>
	</Metadata-tag>
</Metadata-table>
<Task-table>
	<Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1911" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Title" layout="Title">Examples from Section 2</Text-field><Text-field style="Title" layout="Title"><Font size="16" bold="false" italic="true">Aug. 2025</Font></Text-field><Text-field style="Title" layout="Title"></Text-field>
</Input>
</Group>
<Group labelreference="L1912" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">These examples use generating functions instead of combinatorial objects because it is simpler with the tools provided by <Hyperlink linktarget="Help:combstruct" tooltip="" hyperlink="true"><Font style="Hyperlink">combstruct</Font></Hyperlink>. Still, the computations are exactly those that are presented at a combinatorial level in this section.</Text-field>
</Input>
</Group>
<Group labelreference="L391" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart</Text-field>
</Input>
</Group>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Section 2.3 Characterization of Well-founded Systems by Leading Terms</Text-field></Title>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Example 2</Text-field></Title>
<Group labelreference="L1881" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Fix the order on the variables to be as in the article</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1880" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">inds := [F, Tr, N1, N2, Tb, N3, Tg, N4, R, N5, N6, N7, B, N8, G, N9];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElaW5kc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzZELUYsNiVRIkZGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRI1RyRidGL0YyRlktRiw2JVEjTjFGJ0YvRjJGWS1GLDYlUSNOMkYnRi9GMkZZLUYsNiVRI1RiRidGL0YyRlktRiw2JVEjTjNGJ0YvRjJGWS1GLDYlUSNUZ0YnRi9GMkZZLUYsNiVRI040RidGL0YyRlktRiw2JVEiUkYnRi9GMkZZLUYsNiVRI041RidGL0YyRlktRiw2JVEjTjZGJ0YvRjJGWS1GLDYlUSNON0YnRi9GMkZZLUYsNiVRIkJGJ0YvRjJGWS1GLDYlUSNOOEYnRi9GMkZZLUYsNiVRIkdGJ0YvRjJGWS1GLDYlUSNOOUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVpbmRzR0YoNzJJIkZHRihJI1RyR0YoSSNOMUdGKEkjTjJHRihJI1RiR0YoSSNOM0dGKEkjVGdHRihJI040R0YoSSJSR0YoSSNONUdGKEkjTjZHRihJI043R0YoSSJCR0YoSSNOOEdGKEkiR0dGKEkjTjlHRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1913" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Combinatorial system in the combstruct language (Union for +, Prod for *)</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1877" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">combsys:={F=Set(Tr),Tr=Union(Z,N1),N1=Prod(R,N2),N2=Sequence(Tb),Tb=Prod(B,N3),N3=Sequence(Tg),Tg=Prod(G,N4),N4=Sequence(Tr),R=Union(N5,N6),N5=Prod(Z,Z,Z),N6=Prod(Z,N7),N7=Sequence(B),B=Prod(Z,N8),N8=Sequence(R),G=Union(Z,N9),N9=Prod(G,G)};</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShjb21ic3lzR0YoPDIvSSJCR0YoLUklUHJvZEdGKDYkSSJaR0YoSSNOOEdGKC9JIkZHRigtSSRTZXRHRig2I0kjVHJHRigvSSJHR0YoLUkmVW5pb25HRig2JEY0SSNOOUdGKC9JI04xR0YoLUYyNiRJIlJHRihJI04yR0YoL0ZHLUkpU2VxdWVuY2VHRig2I0kjVGJHRigvSSNOM0dGKC1GSjYjSSNUZ0dGKC9JI040R0YoLUZKRjovSSNONUdGKC1GMjYlRjRGNEY0L0kjTjZHRigtRjI2JEY0SSNON0dGKC9GZ24tRko2I0YwL0Y1LUZKNiNGRi9GQS1GMjYkRj1GPS9GRi1GPzYkRlZGWi9GTC1GMjYkRjBGTi9GUS1GMjYkRj1GUy9GOy1GPzYkRjRGQzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1914" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Translation into generating function equations</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1876" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sys:=combstruct[gfeqns](combsys,labelled,z);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRzeXNHRig3My8tSSJCR0YoNiNJInpHRigqJkYzIiIiLUkjTjhHRihGMkY1Ly1JIkZHRihGMi1JJGV4cEdGJTYjLUkjVHJHRihGMi8tSSJHR0YoRjIsJkYzRjUtSSNOOUdGKEYyRjUvLUkjTjFHRihGMiomLUkiUkdGKEYyRjUtSSNOMkdGKEYyRjUvRkwqJCwmRjVGNS1JI1RiR0YoRjIhIiJGUy8tSSNOM0dGKEYyKiQsJkY1RjUtSSNUZ0dGKEYyRlNGUy8tSSNONEdGKEYyKiQsJkY1RjVGPkZTRlMvLUkjTjVHRihGMiokKUYzIiIkRjUvLUkjTjZHRihGMiomRjNGNS1JI043R0YoRjJGNS9GZG8qJCwmRjVGNUYwRlNGUy9GNiokLCZGNUY1RkpGU0ZTL0ZEKiQpRkEiIiNGNS9GSiwmRltvRjVGYW9GNS9GUSomRjBGNUZVRjUvRlkqJkZBRjVGZm5GNS9GPiwmRjNGNUZHRjUvLUkiWkdGKEYyRjM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1878" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sys:=subs([seq(i(z)=i,i=inds)],sys):</Text-field>
</Input>
</Group>
<Group labelreference="L1882" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Sort them in the order of the article: </Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1918" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sys:=[seq(i=subs(sys,i),i=inds)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRzeXNHRig3Mi9JIkZHRigtSSRleHBHRiU2I0kjVHJHRigvRjQsJkkiekdGKCIiIkkjTjFHRihGOC9GOSomSSJSR0YoRjhJI04yR0YoRjgvRj0qJCwmRjhGOEkjVGJHRighIiJGQi9GQSomSSJCR0YoRjhJI04zR0YoRjgvRkYqJCwmRjhGOEkjVGdHRihGQkZCL0ZKKiZJIkdHRihGOEkjTjRHRihGOC9GTiokLCZGOEY4RjRGQkZCL0Y8LCZJI041R0YoRjhJI042R0YoRjgvRlQqJClGNyIiJEY4L0ZVKiZGN0Y4SSNON0dGKEY4L0ZmbiokLCZGOEY4RkVGQkZCL0ZFKiZGN0Y4SSNOOEdGKEY4L0ZcbyokLCZGOEY4RjxGQkZCL0ZNLCZGN0Y4SSNOOUdGKEY4L0ZibyokKUZNIiIjRjg3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1919" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Keep only the rhs for the iteration</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1883" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sys:=map2(op,2,sys):</Text-field>
</Input>
</Group>
<Group labelreference="L1915" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Iterative computation of the leading terms:</Text-field>
</Input>
</Group>
<Group labelreference="L1889" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dim:=nops(inds):</Text-field>
</Input>
</Group>
<Group labelreference="L1888" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">LTs:=[0$dim]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1887" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">to dim+1 do LTs:=map(MultiSeries:-LeadingTerm,eval(sys,[seq(inds[i]=LTs[i],i=1..dim)]),z) until %=%%;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkQtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiw2JVEiekYnRi9GMkZaLUZXNiRRIjBGJ0Y5RlpGVkZaRl9vRlpGVkZaRl9vRlpGVkZaRl9vRlotSSVtc3VwR0YkNiVGXG8tRlc2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zhb0ZaRl9vRlpGVkZaRl9vRlpGVkZaRlxvRlpGX28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MiIiIkkiekdGKCIiIUYvRjFGL0YxRi9GMSokKUYwIiIkRi9GMUYvRjFGL0YwRjE3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkQtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiw2JVEiekYnRi9GMkZaLUZXNiRRIjBGJ0Y5RlpGVkZaRl9vRlpGVkZaRlxvRlpGVkZaLUklbXN1cEdGJDYlRlxvLUZXNiRRIjNGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGYW9GWkZib0ZaRlxvRlpGVkZaRlxvRlpGVkZaRlxvRlotRmNvNiVGXG8tRlc2JFEiMkYnRjlGaG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MiIiIkkiekdGKCIiIUYvRjFGL0YwRi8qJClGMCIiJEYvRjJGMEYvRjBGL0YwKiQpRjAiIiNGLzcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkQtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiw2JVEiekYnRi9GMkZaLUklbXN1cEdGJDYlRlxvLUZXNiRRIjNGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZaRlZGWkZcb0ZaRlZGWkZcb0ZaRlZGWkZcb0ZaRl9vRlpGXG9GWkZWRlpGXG9GWkZWRlpGXG9GWi1GYG82JUZcby1GVzYkUSIyRidGOUZlby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MiIiIkkiekdGKCokKUYwIiIkRi9GL0YwRi9GMEYvRjBGMUYwRi9GMEYvRjAqJClGMCIiI0YvNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkQtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiw2JVEiekYnRi9GMkZaRlxvRlpGVkZaRlxvRlpGVkZaRlxvRlpGVkZaRlxvRlotSSVtc3VwR0YkNiVGXG8tRlc2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlpGXG9GWkZWRlpGXG9GWkZWRlpGXG9GWi1GYG82JUZcby1GVzYkUSIyRidGOUZlby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MiIiIkkiekdGKEYwRi9GMEYvRjBGL0YwKiQpRjAiIiRGL0YwRi9GMEYvRjAqJClGMCIiI0YvNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkQtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlpGZW9GWkZWRlpGZW9GWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZlb0ZaLUZpbzYlRmVvRl5vRl5wLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MiIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvRjNGL0YzRi9GMyokKUYzIiIkRi9GM0YvRjNGL0YzKiQpRjNGMkYvNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkQtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlpGZW9GWkZWRlpGZW9GWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZlb0ZaLUZpbzYlRmVvRl5vRl5wLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MiIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvRjNGL0YzRi9GMyokKUYzIiIkRi9GM0YvRjNGL0YzKiQpRjNGMkYvNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L787" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Example 3</Text-field></Title>
<Group hide-input="false" labelreference="L1899" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sys2:=subsop(-2=1+N9,-1=z*G^2,sys);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3lzMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzZELUklbXN1cEdGJDYlLUY2Ni5RLyZFeHBvbmVudGlhbEU7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjExMTExMTFlbUYnRk8tRiw2JVEjVHJGJ0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm4vRk5RLDAuMzMzMzMzM2VtRidGTy1GIzYmLUYsNiVRInpGJ0YvRjItRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9wRk8tRiw2JVEjTjFGJ0YvRjJGOUZgby1GIzYmLUYsNiVRIlJGJ0YvRjItRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmbi9GTkZnbkZPLUYsNiVRI04yRidGL0YyRjlGYG8tSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRiM2JkZjcS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5wRmBwRk8tRiw2JVEjVGJGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHRmZxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNyLyUpYmV2ZWxsZWRHRj1GYG8tRiM2Ji1GLDYlUSJCRidGL0YyRmlwLUYsNiVRI04zRidGL0YyRjlGYG8tRmFxNihGY3EtRiM2JkZjcUZpcS1GLDYlUSNUZ0YnRi9GMkY5Rl9yRmFyRmRyRmZyRmBvLUYjNiYtRiw2JVEiR0YnRi9GMkZpcC1GLDYlUSNONEYnRi9GMkY5RmBvLUZhcTYoRmNxLUYjNiZGY3FGaXFGam5GOUZfckZhckZkckZmckZgby1GIzYmLUYsNiVRI041RidGL0YyRltwLUYsNiVRI042RidGL0YyRjlGYG8tRlc2JUZoby1GZHE2JFEiM0YnRjlGXW9GYG8tRiM2JkZob0ZpcC1GLDYlUSNON0YnRi9GMkY5RmBvLUZhcTYoRmNxLUYjNiZGY3FGaXFGanJGOUZfckZhckZkckZmckZgby1GIzYmRmhvRmlwLUYsNiVRI044RidGL0YyRjlGYG8tRmFxNihGY3EtRiM2JkZjcUZpcUZmcEY5Rl9yRmFyRmRyRmZyRmBvLUYjNiZGY3FGW3AtRiw2JVEjTjlGJ0YvRjJGOUZgby1GIzYmRmhvRmlwLUZXNiVGaXMtRmRxNiRRIjJGJ0Y5Rl1vRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzeXMyR0YoNzItSSRleHBHRiU2I0kjVHJHRigsJkkiekdGKCIiIkkjTjFHRihGNSomSSJSR0YoRjVJI04yR0YoRjUqJCwmRjVGNUkjVGJHRighIiJGPSomSSJCR0YoRjVJI04zR0YoRjUqJCwmRjVGNUkjVGdHRihGPUY9KiZJIkdHRihGNUkjTjRHRihGNSokLCZGNUY1RjJGPUY9LCZJI041R0YoRjVJI042R0YoRjUqJClGNCIiJEY1KiZGNEY1SSNON0dGKEY1KiQsJkY1RjVGP0Y9Rj0qJkY0RjVJI044R0YoRjUqJCwmRjVGNUY4Rj1GPSwmRjVGNUkjTjlHRihGNSomRjRGNSlGRSIiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1903" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">LTs:=[0$dim]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1902" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">do LTs:=map(MultiSeries:-LeadingTerm,eval(sys2,[seq(inds[i]=LTs[i],i=1..dim)]),z) od;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkQtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiw2JVEiekYnRi9GMkZaLUZXNiRRIjBGJ0Y5RlpGVkZaRl9vRlpGVkZaRl9vRlpGVkZaRl9vRlotSSVtc3VwR0YkNiVGXG8tRlc2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zhb0ZaRl9vRlpGVkZaRl9vRlpGVkZaRlZGWkZfby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MiIiIkkiekdGKCIiIUYvRjFGL0YxRi9GMSokKUYwIiIkRi9GMUYvRjFGL0YvRjE3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkQtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiw2JVEiekYnRi9GMkZaLUZXNiRRIjBGJ0Y5RlpGVkZaRl9vRlpGVkZaRlZGWkZWRlotSSVtc3VwR0YkNiVGXG8tRlc2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zhb0ZaRmJvRlpGXG9GWkZWRlpGXG9GWkZWRlpGVkZaRlxvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MiIiIkkiekdGKCIiIUYvRjFGL0YvRi8qJClGMCIiJEYvRjJGMEYvRjBGL0YvRjA3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="HyperlinkError" layout="HyperlinkError"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Error,%20numeric%20exception%3A%20division%20by%20zero" hyperlink="true"><Font style="HyperlinkError">Error, numeric exception: division by zero</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group labelreference="L1916" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This error detects that the system is not well-founded.</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1905" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sys3:=subs(1/(1-Tg)=(1+M,Tg*N3),sys2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3lzM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzZGLUklbXN1cEdGJDYlLUY2Ni5RLyZFeHBvbmVudGlhbEU7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjExMTExMTFlbUYnRk8tRiw2JVEjVHJGJ0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm4vRk5RLDAuMzMzMzMzM2VtRidGTy1GIzYmLUYsNiVRInpGJ0YvRjItRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9wRk8tRiw2JVEjTjFGJ0YvRjJGOUZgby1GIzYmLUYsNiVRIlJGJ0YvRjItRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmbi9GTkZnbkZPLUYsNiVRI04yRidGL0YyRjlGYG8tSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRiM2JkZjcS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5wRmBwRk8tRiw2JVEjVGJGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHRmZxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNyLyUpYmV2ZWxsZWRHRj1GYG8tRiM2Ji1GLDYlUSJCRidGL0YyRmlwLUYsNiVRI04zRidGL0YyRjlGYG8tRiM2JkZjcUZbcC1GLDYlUSJNRidGL0YyRjlGYG8tRiM2Ji1GLDYlUSNUZ0YnRi9GMkZpcEZdc0Y5RmBvLUYjNiYtRiw2JVEiR0YnRi9GMkZpcC1GLDYlUSNONEYnRi9GMkY5RmBvLUZhcTYoRmNxLUYjNiZGY3FGaXFGam5GOUZfckZhckZkckZmckZgby1GIzYmLUYsNiVRI041RidGL0YyRltwLUYsNiVRI042RidGL0YyRjlGYG8tRlc2JUZoby1GZHE2JFEiM0YnRjlGXW9GYG8tRiM2JkZob0ZpcC1GLDYlUSNON0YnRi9GMkY5RmBvLUZhcTYoRmNxLUYjNiZGY3FGaXFGanJGOUZfckZhckZkckZmckZgby1GIzYmRmhvRmlwLUYsNiVRI044RidGL0YyRjlGYG8tRmFxNihGY3EtRiM2JkZjcUZpcUZmcEY5Rl9yRmFyRmRyRmZyRmBvLUYjNiZGY3FGW3AtRiw2JVEjTjlGJ0YvRjJGOUZgby1GIzYmRmhvRmlwLUZXNiVGXHQtRmRxNiRRIjJGJ0Y5Rl1vRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzeXMzR0YoNzMtSSRleHBHRiU2I0kjVHJHRigsJkkiekdGKCIiIkkjTjFHRihGNSomSSJSR0YoRjVJI04yR0YoRjUqJCwmRjVGNUkjVGJHRighIiJGPSomSSJCR0YoRjVJI04zR0YoRjUsJkY1RjVJIk1HRihGNSomSSNUZ0dGKEY1RkBGNSomSSJHR0YoRjVJI040R0YoRjUqJCwmRjVGNUYyRj1GPSwmSSNONUdGKEY1SSNONkdGKEY1KiQpRjQiIiRGNSomRjRGNUkjTjdHRihGNSokLCZGNUY1Rj9GPUY9KiZGNEY1SSNOOEdGKEY1KiQsJkY1RjVGOEY9Rj0sJkY1RjVJI045R0YoRjUqJkY0RjUpRkYiIiNGNTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1907" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">inds3:=subs(N3=(N3,M),inds);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmaW5kczNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSShtZmVuY2VkR0YkNiYtRiM2Ri1GLDYlUSJGRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GLDYlUSNUckYnRi9GMkZZLUYsNiVRI04xRidGL0YyRlktRiw2JVEjTjJGJ0YvRjJGWS1GLDYlUSNUYkYnRi9GMkZZLUYsNiVRI04zRidGL0YyRlktRiw2JVEiTUYnRi9GMkZZLUYsNiVRI1RnRidGL0YyRlktRiw2JVEjTjRGJ0YvRjJGWS1GLDYlUSJSRidGL0YyRlktRiw2JVEjTjVGJ0YvRjJGWS1GLDYlUSNONkYnRi9GMkZZLUYsNiVRI043RidGL0YyRlktRiw2JVEiQkYnRi9GMkZZLUYsNiVRI044RidGL0YyRlktRiw2JVEiR0YnRi9GMkZZLUYsNiVRI045RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZpbmRzM0dGKDczSSJGR0YoSSNUckdGKEkjTjFHRihJI04yR0YoSSNUYkdGKEkjTjNHRihJIk1HRihJI1RnR0YoSSNONEdGKEkiUkdGKEkjTjVHRihJI042R0YoSSNON0dGKEkiQkdGKEkjTjhHRihJIkdHRihJI045R0YoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1908" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dim3:=nops(inds3):</Text-field>
</Input>
</Group>
<Group labelreference="L1910" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">LTs:=[0$dim3]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1909" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">to dim3+1 do LTs:=map(MultiSeries:-LeadingTerm,eval(sys3,[seq(inds3[i]=LTs[i],i=1..dim3)]),z) until %=%%;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiw2JVEiekYnRi9GMkZaLUZXNiRRIjBGJ0Y5RlpGVkZaRl9vRlpGVkZaRl9vRlpGX29GWkZWRlpGX29GWi1JJW1zdXBHRiQ2JUZcby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHRmFvRlpGX29GWkZWRlpGX29GWkZWRlpGVkZaRl9vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIkkiekdGKCIiIUYvRjFGL0YxRjFGL0YxKiQpRjAiIiRGL0YxRi9GMUYvRi9GMTcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiw2JVEiekYnRi9GMkZaLUZXNiRRIjBGJ0Y5RlpGVkZaRl9vRlpGVkZaRl9vRlpGVkZaRlZGWi1JJW1zdXBHRiQ2JUZcby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHRmFvRlpGYm9GWkZcb0ZaRlZGWkZcb0ZaRlZGWkZWRlpGXG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIkkiekdGKCIiIUYvRjFGL0YxRi9GLyokKUYwIiIkRi9GMkYwRi9GMEYvRi9GMDcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiw2JVEiekYnRi9GMkZaLUklbXN1cEdGJDYlRlxvLUZXNiRRIjNGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZaRlZGWkZcb0ZaRlZGWkZWRlpGVkZaRlZGWkZcb0ZaRl9vRlpGXG9GWkZWRlpGXG9GWkZWRlpGVkZaRlxvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIkkiekdGKCokKUYwIiIkRi9GL0YwRi9GL0YvRi9GMEYxRjBGL0YwRi9GL0YwNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiw2JVEiekYnRi9GMkZaRlxvRlpGVkZaRlxvRlotRlc2JFEiMkYnRjlGWkZWRlpGVkZaRlZGWkZcb0ZaLUklbXN1cEdGJDYlRlxvLUZXNiRRIjNGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZaRlxvRlpGVkZaRlxvRlpGVkZaRlZGWkZcby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIkkiekdGKEYwRi9GMCIiI0YvRi9GL0YwKiQpRjAiIiRGL0YwRi9GMEYvRi9GMDcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlpGXG9GWkZeb0ZaRl5vRlpGVkZaRlZGWkZlb0ZaLUklbXN1cEdGJDYlRmVvLUZXNiRRIjNGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZaRmVvRlpGVkZaRmVvRlpGVkZaRlZGWkZlby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvRjBGMkYyRi9GL0YzKiQpRjMiIiRGL0YzRi9GM0YvRi9GMzcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlpGXG9GWi1GVzYkUSIzRidGOUZaRl5vRlpGVkZaRlZGWkZlb0ZaLUklbXN1cEdGJDYlRmVvRmhvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZaRmVvRlpGVkZaRmVvRlpGVkZaRlZGWkZlby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvRjAiIiRGMkYvRi9GMyokKUYzRjRGL0YzRi9GM0YvRi9GMzcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlotRiM2Ji1GVzYkUSIzRidGOUZhb0Zlb0Y5RlpGam9GWkZqb0ZaRlZGWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlb0Zqby8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZWRlpGZW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvLCQqJiIiJEYvRjNGL0YvRjZGNkYvRi9GMyokKUYzRjZGL0YzRi9GM0YvRi9GMzcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlotRiM2Ji1GVzYkUSIzRidGOUZhb0Zlb0Y5RlotRlc2JFEiNEYnRjlGWkZqb0ZaRlZGWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlb0Zqby8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZWRlpGZW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvLCQqJiIiJEYvRjNGL0YvIiIlRjZGL0YvRjMqJClGM0Y2Ri9GM0YvRjNGL0YvRjM3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlotRiM2Ji1GVzYkUSI0RidGOUZhb0Zlb0Y5RlpGam9GWkZqb0ZaRlZGWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZWRlpGZW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvLCQqJiIiJUYvRjNGL0YvRjZGNkYvRi9GMyokKUYzIiIkRi9GM0YvRjNGL0YvRjM3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlotRiM2Ji1GVzYkUSI0RidGOUZhb0Zlb0Y5RlotRlc2JFEiNUYnRjlGWkZqb0ZaRlZGWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZWRlpGZW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvLCQqJiIiJUYvRjNGL0YvIiImRjZGL0YvRjMqJClGMyIiJEYvRjNGL0YzRi9GL0YzNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlotRiM2Ji1GVzYkUSI1RidGOUZhb0Zlb0Y5RlpGam9GWkZqb0ZaRlZGWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZWRlpGZW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvLCQqJiIiJkYvRjNGL0YvRjZGNkYvRi9GMyokKUYzIiIkRi9GM0YvRjNGL0YvRjM3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlotRiM2Ji1GVzYkUSI1RidGOUZhb0Zlb0Y5RlotRlc2JFEiNkYnRjlGWkZqb0ZaRlZGWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZWRlpGZW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvLCQqJiIiJkYvRjNGL0YvIiInRjZGL0YvRjMqJClGMyIiJEYvRjNGL0YzRi9GL0YzNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlotRiM2Ji1GVzYkUSI2RidGOUZhb0Zlb0Y5RlpGam9GWkZqb0ZaRlZGWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZWRlpGZW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvLCQqJiIiJ0YvRjNGL0YvRjZGNkYvRi9GMyokKUYzIiIkRi9GM0YvRjNGL0YvRjM3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlotRiM2Ji1GVzYkUSI2RidGOUZhb0Zlb0Y5RlotRlc2JFEiN0YnRjlGWkZqb0ZaRlZGWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZWRlpGZW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvLCQqJiIiJ0YvRjNGL0YvIiIoRjZGL0YvRjMqJClGMyIiJEYvRjNGL0YzRi9GL0YzNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlotRiM2Ji1GVzYkUSI3RidGOUZhb0Zlb0Y5RlpGam9GWkZqb0ZaRlZGWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZWRlpGZW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvLCQqJiIiKEYvRjNGL0YvRjZGNkYvRi9GMyokKUYzIiIkRi9GM0YvRjNGL0YvRjM3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlotRiM2Ji1GVzYkUSI3RidGOUZhb0Zlb0Y5RlotRlc2JFEiOEYnRjlGWkZqb0ZaRlZGWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZWRlpGZW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvLCQqJiIiKEYvRjNGL0YvIiIpRjZGL0YvRjMqJClGMyIiJEYvRjNGL0YzRi9GL0YzNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlotRiM2Ji1GVzYkUSI4RidGOUZhb0Zlb0Y5RlpGam9GWkZqb0ZaRlZGWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZWRlpGZW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvLCQqJiIiKUYvRjNGL0YvRjZGNkYvRi9GMyokKUYzIiIkRi9GM0YvRjNGL0YvRjM3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTFRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNkYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GVzYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRk8tRiw2JVEiekYnRi9GMkY5RlpGZW9GWkZWRlotRiM2Ji1GVzYkUSI4RidGOUZhb0Zlb0Y5RlotRlc2JFEiOUYnRjlGWkZqb0ZaRlZGWkZWRlpGZW9GWi1JJW1zdXBHRiQ2JUZlby1GVzYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWkZlb0ZaRlZGWkZlb0ZaRlZGWkZWRlpGZW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMVHNHRig3MyIiIiwkKiYiIiNGL0kiekdGKEYvRi9GM0YvLCQqJiIiKUYvRjNGL0YvIiIqRjZGL0YvRjMqJClGMyIiJEYvRjNGL0YzRi9GL0YzNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L802" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The leading terms have not converged in a number of iterations equal to the dimension of the system. It is therefore not well founded.</Text-field>
</Input>
</Group>
</Section>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Section 2.4. Example 5</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1921" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">combsys:={F=Set(Tr),Tr=Union(Z,Prod(R,Sequence(Tb))),Tb=Prod(B,Sequence(Tg)),Tg=Prod(G,Sequence(Tr)),R=Union(Prod(Z,Z,Z),Prod(Z,Sequence(B))),B=Prod(Z,Sequence(R)),G=Union(Z,Prod(G,G))};</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY29tYnN5c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYyLUYjNiYtRiw2JVEiQkYnRi9GMi1GNjYuUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GIzYmLUYsNiVRJVByb2RGJ0YvRjItRjY2LlEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvRk8tRlI2JC1GIzYoLUYsNiVRIlpGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZgby9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYjNiYtRiw2JVEpU2VxdWVuY2VGJ0YvRjJGXW8tRlI2JC1GIzYmLUYsNiVRIlJGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGXHFGX3FGOUY5RjlGOUZqby1GIzYmLUYsNiVRIkZGJ0YvRjJGZW4tRiM2Ji1GLDYlUSRTZXRGJ0YvRjJGXW8tRlI2JC1GIzYmLUYsNiVRI1RyRidGL0YyRlxxRl9xRjlGOUY5RjlGam8tRiM2Ji1GLDYlUSJHRidGL0YyRmVuLUYjNiYtRiw2JVEmVW5pb25GJ0YvRjJGXW8tRlI2JC1GIzYoRmdvRmpvLUYjNiZGam5GXW8tRlI2JC1GIzYoRmRyRmpvRmRyRlxxRl9xRjlGOUY5RlxxRl9xRjlGOUY5RjlGam8tRiM2JkZpcEZlbi1GIzYmRmlyRl1vLUZSNiQtRiM2KC1GIzYmRmpuRl1vLUZSNiQtRiM2KkZnb0Zqb0Znb0Zqb0Znb0ZccUZfcUY5RjlGOUZqby1GIzYmRmpuRl1vLUZSNiQtRiM2KEZnb0Zqby1GIzYmRmJwRl1vLUZSNiQtRiM2JkZYRlxxRl9xRjlGOUY5RlxxRl9xRjlGOUY5RlxxRl9xRjlGOUY5RjlGam8tRiM2Ji1GLDYlUSNUYkYnRi9GMkZlbi1GIzYmRmpuRl1vLUZSNiQtRiM2KEZYRmpvLUYjNiZGYnBGXW8tRlI2JC1GIzYmLUYsNiVRI1RnRidGL0YyRlxxRl9xRjlGOUY5RlxxRl9xRjlGOUY5RjlGam8tRiM2JkZhdkZlbi1GIzYmRmpuRl1vLUZSNiQtRiM2KEZkckZqby1GIzYmRmJwRl1vRltyRjlGXHFGX3FGOUY5RjlGOUZqby1GIzYmRl9yRmVuLUYjNiZGaXJGXW8tRlI2JC1GIzYoRmdvRmpvLUYjNiZGam5GXW8tRlI2JC1GIzYoRmlwRmpvLUYjNiZGYnBGXW8tRlI2JC1GIzYmRmJ1RlxxRl9xRjlGOUY5RlxxRl9xRjlGOUY5RlxxRl9xRjlGOUY5RjlGXHFGX3FGOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShjb21ic3lzR0YoPCkvSSJCR0YoLUklUHJvZEdGKDYkSSJaR0YoLUkpU2VxdWVuY2VHRig2I0kiUkdGKC9JIkZHRigtSSRTZXRHRig2I0kjVHJHRigvSSJHR0YoLUkmVW5pb25HRig2JEY0LUYyNiRGQEZAL0Y4LUZCNiQtRjI2JUY0RjRGNC1GMjYkRjQtRjY2I0YwL0kjVGJHRigtRjI2JEYwLUY2NiNJI1RnR0YoL0ZVLUYyNiRGQC1GNkY9L0Y+LUZCNiRGNC1GMjYkRjgtRjY2I0ZQNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1929" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">inds:=[F,Tr,Tb,Tg,R,B,G]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1926" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sys:=combstruct[gfeqns](combsys,labelled,z):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1925" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sys:=subs([seq(i(z)=i,i=inds)],sys):</Text-field>
</Input>
</Group>
<Group labelreference="L1927" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Sort them in the order of the article: </Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1928" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sys:=[seq(i=subs(sys,i),i=inds)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNjItRiM2Ji1GLDYlUSJGRidGL0YyLUY2Ni5RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUklbXN1cEdGJDYlLUY2Ni5RLyZFeHBvbmVudGlhbEU7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjExMTExMTFlbUYnRk8tRiw2JVEjVHJGJ0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZeby9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYjNiZGYm9GZW4tRiM2Ji1GLDYlUSJ6RidGL0YyLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcEZPLUkmbWZyYWNHRiQ2KC1GLDYlUSJSRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhwRmpwRk8tRiw2JVEjVGJGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHRmZxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRj1GOUY5RmhvLUYjNiZGanFGZW4tRlxxNigtRiw2JVEiQkYnRi9GMi1GIzYmRmNxRmdxLUYsNiVRI1RnRidGL0YyRjlGXXJGX3JGYnJGZHJGOUZoby1GIzYmRl9zRmVuLUZccTYoLUYsNiVRIkdGJ0YvRjItRiM2JkZjcUZncUZib0Y5Rl1yRl9yRmJyRmRyRjlGaG8tRiM2JkZecUZlbi1GIzYmLUZpbjYlRmJwLUZkcTYkUSIzRidGOUZlb0ZlcC1GXHE2KEZicC1GIzYmRmNxRmdxRmpyRjlGXXJGX3JGYnJGZHJGOUY5RmhvLUYjNiZGanJGZW4tRlxxNihGYnAtRiM2JkZjcUZncUZecUY5Rl1yRl9yRmJyRmRyRjlGaG8tRiM2JkZmc0Zlbi1GIzYmLUZpbjYlRmZzLUZkcTYkUSIyRidGOUZlb0ZlcEZicEY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRzeXNHRig3KS9JIkZHRigtSSRleHBHRiU2I0kjVHJHRigvRjQsJkkiekdGKCIiIiomSSJSR0YoRjgsJkY4RjhJI1RiR0YoISIiRj1GOC9GPComSSJCR0YoRjgsJkY4RjhJI1RnR0YoRj1GPS9GQiomSSJHR0YoRjgsJkY4RjhGNEY9Rj0vRjosJiokKUY3IiIkRjhGOComRjdGOCwmRjhGOEZARj1GPUY4L0ZAKiZGN0Y4LCZGOEY4RjpGPUY9L0ZFLCYqJClGRSIiI0Y4RjhGN0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1923" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This is the generating function version of the combinatorial Jacobian matrix of that system</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1492" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">VectorCalculus['Jacobian'](map(rhs,sys),inds);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1491" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Group labelreference="L761" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/MainExample.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2025" minor="1"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="30" elisiondigitsafter="3" elisiondigitsbefore="3" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="5" elisiontermsafter="5" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="2560" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="14" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="false"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
	<Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Title" layout="Title">Main Example</Text-field><Text-field style="Title" bold="false" italic="true" size="16" layout="Title"><Font size="16" bold="false" italic="true">Aug. 2025</Font></Text-field><Text-field style="Title" bold="false" italic="true" size="16" layout="Title"></Text-field>
</Input>
</Group>
<Group labelreference="L3913" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This worksheet gives details of the computations around the combinatorial specification introduced in Section 2.2 and used in many of the examples of the article.</Text-field>
</Input>
</Group>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart</Text-field>
</Input>
</Group>
<Group labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Parts of this worksheet use the package NewtonGF, that can be downloaded from
<Font style="Hyperlink">https://perso.ens-lyon.fr/bruno.salvy/software/the-newtongf-package/</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(NewtonGF);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUkjbWlHRiQ2JVE2Qm9sdHptYW5uRXhwZWN0ZWRTaXplRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiLEYnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZALUYvNiVRM0JvbHR6bWFublBhcmFtZXRlckYnRjJGNUY4LUYvNiVRKUdGU2VyaWVzRidGMkY1RjgtRi82JVE5TnVtZXJpY2FsTmV3dG9uSXRlcmF0aW9uRidGMkY1RjgtRi82JVEnUmFkaXVzRidGMkY1RjgtRi82JVE2U2VyaWVzTmV3dG9uSXRlcmF0aW9uRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyhJNkJvbHR6bWFubkV4cGVjdGVkU2l6ZUc2IkkzQm9sdHptYW5uUGFyYW1ldGVyR0YkSSlHRlNlcmllc0dGJEk5TnVtZXJpY2FsTmV3dG9uSXRlcmF0aW9uR0YkSSdSYWRpdXNHRiRJNlNlcmllc05ld3Rvbkl0ZXJhdGlvbkdGJA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">NewtonGF:-version;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMi4yMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JCIkQCMhIiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3709" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Short procedures to compute Jacobian and Hessian</Text-field>
</Input>
</Group>
<Group labelreference="L3710" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group><CodeEditor-ExecGroup view="presentation" labelreference="L3712" drawlabel="true" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion1" expanded="false" visible="true" pixel-width="500" pixel-height="200" code-language="text/maple" autofit="true" wrapping="true" show-border="true" code-line-numbers="true">jac:=proc(sys,inds) VectorCalculus[Jacobian](args) end:
hessian:=proc(sys,inds) local i,j,k,dim:=nops(inds);
	Vector([seq(add(add(diff(sys[i],inds[j],inds[k]),k=1..dim),j=1..dim),i=1..dim)])
end:</EC-CodeEditor></CodeEditor-ExecGroup>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Combinatorial Equations (Example 1)</Text-field></Title>
<Group labelreference="L3934" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Combinatorial system of equation (4)</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">combsys:=[F=Set(Tr),Tr=Union(Z,Prod(R,Sequence(Tb))),Tb=Prod(B,Sequence(Tg)),Tg=Prod(G,Sequence(Tr)),R=Union(Prod(Z,Z,Z),Prod(Z,Sequence(B))),B=Prod(Z,Sequence(R)),G=Union(Z,Prod(G,G))];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY29tYnN5c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYyLUYjNiYtRiw2JVEiRkYnRi9GMi1GNjYuUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GIzYmLUYsNiVRJFNldEYnRi9GMi1GNjYuUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYW9GTy1GUjYkLUYjNiYtRiw2JVEjVHJGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmBvL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2JkZnb0Zlbi1GIzYmLUYsNiVRJlVuaW9uRidGL0YyRl1vLUZSNiQtRiM2KC1GLDYlUSJaRidGL0YyRl9wLUYjNiYtRiw2JVElUHJvZEYnRi9GMkZdby1GUjYkLUYjNigtRiw2JVEiUkYnRi9GMkZfcC1GIzYmLUYsNiVRKVNlcXVlbmNlRidGL0YyRl1vLUZSNiQtRiM2Ji1GLDYlUSNUYkYnRi9GMkZqb0ZdcEY5RjlGOUZqb0ZdcEY5RjlGOUZqb0ZdcEY5RjlGOUY5Rl9wLUYjNiZGaHJGZW4tRiM2JkZlcUZdby1GUjYkLUYjNigtRiw2JVEiQkYnRi9GMkZfcC1GIzYmRmFyRl1vLUZSNiQtRiM2Ji1GLDYlUSNUZ0YnRi9GMkZqb0ZdcEY5RjlGOUZqb0ZdcEY5RjlGOUY5Rl9wLUYjNiZGXHRGZW4tRiM2JkZlcUZdby1GUjYkLUYjNigtRiw2JVEiR0YnRi9GMkZfcC1GIzYmRmFyRl1vRmNvRjlGam9GXXBGOUY5RjlGOUZfcC1GIzYmRlxyRmVuLUYjNiZGaXBGXW8tRlI2JC1GIzYoLUYjNiZGZXFGXW8tRlI2JC1GIzYqRmBxRl9wRmBxRl9wRmBxRmpvRl1wRjlGOUY5Rl9wLUYjNiZGZXFGXW8tRlI2JC1GIzYoRmBxRl9wLUYjNiZGYXJGXW8tRlI2JC1GIzYmRmNzRmpvRl1wRjlGOUY5RmpvRl1wRjlGOUY5RmpvRl1wRjlGOUY5RjlGX3AtRiM2JkZjc0Zlbi1GIzYmRmVxRl1vLUZSNiQtRiM2KEZgcUZfcC1GIzYmRmFyRl1vLUZSNiQtRiM2JkZcckZqb0ZdcEY5RjlGOUZqb0ZdcEY5RjlGOUY5Rl9wLUYjNiZGZ3RGZW4tRiM2JkZpcEZdby1GUjYkLUYjNihGYHFGX3AtRiM2JkZlcUZdby1GUjYkLUYjNihGZ3RGX3BGZ3RGam9GXXBGOUY5RjlGam9GXXBGOUY5RjlGOUZqb0ZdcEY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShjb21ic3lzR0YoNykvSSJGR0YoLUkkU2V0R0YoNiNJI1RyR0YoL0Y0LUkmVW5pb25HRig2JEkiWkdGKC1JJVByb2RHRig2JEkiUkdGKC1JKVNlcXVlbmNlR0YoNiNJI1RiR0YoL0ZBLUY7NiRJIkJHRigtRj82I0kjVGdHRigvRkgtRjs2JEkiR0dGKC1GP0YzL0Y9LUY3NiQtRjs2JUY5RjlGOS1GOzYkRjktRj82I0ZFL0ZFLUY7NiRGOS1GPzYjRj0vRkwtRjc2JEY5LUY7NiRGTEZMNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3935" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Its indeterminates in the same order as in the article</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3705" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">inds:=map2(op,1,combsys);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElaW5kc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYyLUYsNiVRIkZGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRI1RyRidGL0YyRlktRiw2JVEjVGJGJ0YvRjJGWS1GLDYlUSNUZ0YnRi9GMkZZLUYsNiVRIlJGJ0YvRjJGWS1GLDYlUSJCRidGL0YyRlktRiw2JVEiR0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVpbmRzR0YoNylJIkZHRihJI1RyR0YoSSNUYkdGKEkjVGdHRihJIlJHRihJIkJHRihJIkdHRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3936" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Number of unknowns</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3704" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dim:=nops(inds);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkZGltRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkjbW5HRiQ2JFEiN0YnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRkaW1HRigiIig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3703" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Generating Function Equations (Example 13)</Text-field></Title>
<Group labelreference="L3937" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The command <Hyperlink linktarget="Help:combstruct[gfeqns]" tooltip="" hyperlink="true"><Font style="Hyperlink">combstruct[gfeqns]</Font></Hyperlink> computes generating function equations</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gfsys:=combstruct[gfeqns]({op(combsys)},labeled,z):</Text-field>
</Input>
</Group>
<Group labelreference="L3702" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Change order to reflect inds and replace f(z) by f for all f.</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3701" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gfsys:=subs(seq(i(z)=i,i=inds),[seq(i(z)=subs(gfsys,i(z)),i=inds)]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmZ2ZzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSShtZmVuY2VkR0YkNiYtRiM2Mi1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LlEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tSSVtc3VwR0YkNiUtRjY2LlEvJkV4cG9uZW50aWFsRTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMTExMTExMWVtRidGTy1GLDYlUSNUckYnRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRl5vL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2JkZib0Zlbi1GIzYmLUYsNiVRInpGJ0YvRjItRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRk8tSSZtZnJhY0dGJDYoLUYsNiVRIlJGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaHBGanBGTy1GLDYlUSNUYkYnRi9GMkY5LyUubGluZXRoaWNrbmVzc0dGZnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXIvJSliZXZlbGxlZEdGPUY5RjlGaG8tRiM2JkZqcUZlbi1GXHE2KC1GLDYlUSJCRidGL0YyLUYjNiZGY3FGZ3EtRiw2JVEjVGdGJ0YvRjJGOUZdckZfckZickZkckY5RmhvLUYjNiZGX3NGZW4tRlxxNigtRiw2JVEiR0YnRi9GMi1GIzYmRmNxRmdxRmJvRjlGXXJGX3JGYnJGZHJGOUZoby1GIzYmRl5xRmVuLUYjNiYtRmluNiVGYnAtRmRxNiRRIjNGJ0Y5RmVvRmVwLUZccTYoRmJwLUYjNiZGY3FGZ3FGanJGOUZdckZfckZickZkckY5RjlGaG8tRiM2JkZqckZlbi1GXHE2KEZicC1GIzYmRmNxRmdxRl5xRjlGXXJGX3JGYnJGZHJGOUZoby1GIzYmRmZzRmVuLUYjNiYtRmluNiVGZnMtRmRxNiRRIjJGJ0Y5RmVvRmVwRmJwRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZnZnN5c0dGKDcpL0kiRkdGKC1JJGV4cEdGJTYjSSNUckdGKC9GNCwmSSJ6R0YoIiIiKiZJIlJHRihGOCwmRjhGOEkjVGJHRighIiJGPUY4L0Y8KiZJIkJHRihGOCwmRjhGOEkjVGdHRihGPUY9L0ZCKiZJIkdHRihGOCwmRjhGOEY0Rj1GPS9GOiwmKiRGNyIiJEY4KiZGN0Y4LCZGOEY4RkBGPUY9RjgvRkAqJkY3RjgsJkY4RjhGOkY9Rj0vRkUsJiokRkUiIiNGOEY3Rjg3I0Yu</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Newton Iteration and Newton-Kantorovich Bound (Example 15)</Text-field></Title>
<Group labelreference="L3938" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">System of generating function equations</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sys:=[seq(op(1,i)-op(2,i),i=gfsys)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNjItRiM2Ji1GLDYlUSJGRidGL0YyLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW5GTy1JJW1zdXBHRiQ2JS1GNjYuUS8mRXhwb25lbnRpYWxFO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4xMTExMTExZW1GJ0ZPLUYsNiVRI1RyRidGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYW8vRk5RLDAuMzMzMzMzM2VtRidGTy1GIzYoRmVvRmVuLUYsNiVRInpGJ0YvRjJGZW4tSSZtZnJhY0dGJDYoLUYsNiVRIlJGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RmVuLUYsNiVRI1RiRidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0ZhcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcS8lKWJldmVsbGVkR0Y9RjlGW3AtRiM2JkZicUZlbi1GZ3A2KC1GLDYlUSJCRidGL0YyLUYjNiZGXnFGZW4tRiw2JVEjVGdGJ0YvRjJGOUZlcUZncUZqcUZcckY5RltwLUYjNiZGZ3JGZW4tRmdwNigtRiw2JVEiR0YnRi9GMi1GIzYmRl5xRmVuRmVvRjlGZXFGZ3FGanFGXHJGOUZbcC1GIzYoRmlwRmVuLUZcbzYlRmNwLUZfcTYkUSIzRidGOUZob0Zlbi1GZ3A2KEZjcC1GIzYmRl5xRmVuRmJyRjlGZXFGZ3FGanFGXHJGOUZbcC1GIzYmRmJyRmVuLUZncDYoRmNwLUYjNiZGXnFGZW5GaXBGOUZlcUZncUZqcUZcckY5RltwLUYjNiktRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuRk8tRlxvNiVGXnMtRl9xNiRRIjJGJ0Y5RmhvLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZobkZqbkZPRl5zRmVuRmNwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRzeXNHRig3KSwmSSJGR0YoIiIiLUkkZXhwR0YlNiNJI1RyR0YoISIiLChGNUYxSSJ6R0YoRjYqJkkiUkdGKEYxLCZGMUYxSSNUYkdGKEY2RjZGNiwmRjxGMSomSSJCR0YoRjEsJkYxRjFJI1RnR0YoRjZGNkY2LCZGQUYxKiZJIkdHRihGMSwmRjFGMUY1RjZGNkY2LChGOkYxKiRGOCIiJEY2KiZGOEYxLCZGMUYxRj9GNkY2RjYsJkY/RjEqJkY4RjEsJkYxRjFGOkY2RjZGNiwoKiRGRCIiI0Y2RkRGMUY4RjY3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3939" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Its Jacobian matrix</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">J:=jac(sys,inds);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJKR0YoWCwlIUdGKEYoW2dsISIlISEhI1IiKCIoLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIxRigtRjE2I1EiMEYoRjdGN0Y3RjdGNy1JJW1yb3dHRjI2JC1JI21vR0YyNiNRKiZ1bWludXMwO0YoLUklbXN1cEdGMjYkLUY+NiNRLyZFeHBvbmVudGlhbEU7RigtSSNtaUdGMjYjUSNUckYoRjBGNy1GOzYkRj0tSSZtZnJhY0dGMjYkLUZINiNRIkdGKC1GQjYkLUkobWZlbmNlZEdGMjYjLUY7NiVGMC1GPjYjUSgmbWludXM7RihGRy1GMTYjUSIyRihGN0Y3RjdGNy1GOzYkRj0tRk42JC1GSDYjUSJSRigtRkI2JC1GVjYjLUY7NiVGMEZaLUZINiNRI1RiRihGZ25GMEY3RjdGN0Y3RjdGNy1GOzYkRj0tRk42JC1GSDYjUSJCRigtRkI2JC1GVjYjLUY7NiVGMEZaLUZINiNRI1RnRihGZ25GMEY3RjdGN0Y3LUY7NiRGPS1GTjYkRjBGZW9GN0Y3RjAtRjs2JEY9LUZONiQtRkg2I1EiekYoLUZCNiQtRlY2Iy1GOzYlRjBGWkZeb0ZnbkY3RjdGNy1GOzYkRj0tRk42JEYwRmVwRjctRjs2JEY9LUZONiRGYnEtRkI2JC1GVjYjLUY7NiVGMEZaRl5wRmduRjBGN0Y3RjdGNy1GOzYkRj0tRk42JEYwRlhGN0Y3LUY7NiZGPS1GOzYlRmduLUY+NiNRMSZJbnZpc2libGVUaW1lcztGKEZQLUY+NiNRJyZwbHVzO0YoRjA3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjV3MzIjKj06KVskKm8k</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Two procedures: one that returns the first iterates of Newton's iteration started at 0; another one that takes that input and checks whether an upper bound on the distance to the solution can be computed by the Newton-Kantorovich bound.</Text-field>
</Input>
</Group><CodeEditor-ExecGroup view="presentation" labelreference="L40" drawlabel="true" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion0" expanded="false" visible="true" pixel-width="500" pixel-height="200" code-language="text/maple" autofit="true" wrapping="true" show-border="true" code-line-numbers="true">newtit:=proc(sys,vars,z,Jac,a,nbit)
local dim,listY,Y,i,j,J,pt,Step,vals,eps;
    dim:=nops(vars);
    listY[0]:=Vector([0$dim]);
    Rounding:=0;
    for i to nbit do
        Y:=listY[i-1];
        pt:=[z=a,seq(vars[j]=Y[j],j=1..dim)];
        vals:=-Vector(evalf(eval(sys,pt)));
        J:=evalf(eval(Jac,pt));
        Step:=LinearAlgebra:-LinearSolve(J,vals);
        eps:=min(convert(Step,list));
        if eps&lt;-Float(1,2-Digits) then
  	   	lprint(sprintf(&quot;negative step at %d th iteration: %g&quot;,i,eps))
  	   fi;
  	   listY[i]:=Y+Step
    od;
    [seq(listY[i],i=0..nbit)]
end:

checklast:=proc(sys,vars,z,Jac,Hess,a,L)
local dim,Step,J,r,Y,dm1d2,K,i,val,pt,H;
    dim:=nops(vars);
    Rounding:=infinity;
    for i to nops(L)-1 do
       Step:=L[-i]-L[-i-1];
       r:=2*LinearAlgebra[Norm](Step);
       if r&lt;&gt;0 then Y:=L[-i-1]; break fi
    od;
    if r=0 then error &quot;no step&quot; fi;
    Rounding:=0;
    if not type([seq(Y[i]-r/2,i=1..dim)],list(nonnegative)) then return FAIL,&quot;step larger than coordinate&quot; fi;
    pt:=[z=a,seq(vars[i]=Y[i]+r,i=1..dim)];
    H:=evalf(eval(Hess,pt));
    Y:=L[-2];
    pt:=[z=a,seq(vars[i]=Y[i],i=1..dim)];
    J:=evalf(eval(Jac,pt));
    dm1d2:=LinearAlgebra:-LinearSolve(J,H);
    K:=LinearAlgebra[Norm](dm1d2);
    if K*r&lt;=1 then 0.8165*r
    else FAIL,&quot;inequality not satisfied&quot;,K,r
    fi
end:
</EC-CodeEditor></CodeEditor-ExecGroup>
<Group hide-input="false" labelreference="L3615" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">a:=.1703915;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRKjAuMTcwMzkxNUYnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJhR0YoJCIoOlJxIiEiKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3940" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">First 15 iterations starting from 0 at z=a:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3614" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">L:=newtit(sys,inds,z,J,a,15);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3941" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Vector constructed from the Hessian matrices of the coordinates of the system in Thm. 4.4</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Hess:=hessian(sys,inds);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVIZXNzR0YoWColIUdGKEYoW2dsISMlISEhIigiKC1JJW1yb3dHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbW9HRjI2I1EqJnVtaW51czA7RigtSSVtc3VwR0YyNiQtRjc2I1EvJkV4cG9uZW50aWFsRTtGKC1JI21pR0YyNiNRI1RyRigtRjE2JkY2LUkmbWZyYWNHRjI2JC1GMTYlLUkjbW5HRjI2I1EiMkYoLUY3NiNRMSZJbnZpc2libGVUaW1lcztGKC1GQTYjUSJSRigtRjs2JC1JKG1mZW5jZWRHRjI2Iy1GMTYlLUZMNiNRIjFGKC1GNzYjUSgmbWludXM7RigtRkE2I1EjVGJGKC1GTDYjUSIzRihGaW4tRkc2JEZLLUY7NiRGV0ZLLUYxNiZGNi1GRzYkLUYxNiVGS0ZPLUZBNiNRIkJGKC1GOzYkLUZYNiMtRjE2JUZmbkZpbi1GQTYjUSNUZ0YoRl9vRmluLUZHNiRGSy1GOzYkRmFwRkstRjE2JkY2LUZHNiQtRjE2JUZLRk8tRkE2I1EiR0YoLUY7NiQtRlg2Iy1GMTYlRmZuRmluRkBGX29GaW4tRkc2JEZLLUY7NiRGZ3FGSy1GMTYkRjYtRkc2JC1GMTYlRktGTy1GQTYjUSJ6RigtRjs2JC1GWDYjLUYxNiVGZm5GaW5GXHBGX28tRjE2JEY2LUZHNiRGY3ItRjs2JC1GWDYjLUYxNiVGZm5GaW5GUkZfby1GTDYjUSsmdW1pbnVzMDsyRig3Iy0mSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoNiMvSSQlaWRHRigiNTMkKj1sPTopWyQqbyQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3942" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Newton-Kantorovich test for each of the iterations in L: either it fails because the hypotheses of Thm. 4.4 do not apply (then it reports which one), or it returns a distance to the solution</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3618" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 2 to nops(L) do i,checklast(sys,inds,z,J,Hess,a,L[1..i]) od;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtSSNtaUdGJDYlUSVGQUlMRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRjItSSNtc0dGJDYjUTxzdGVwfmxhcmdlcn50aGFufmNvb3JkaW5hdGVGJ0Yv">NiUiIiNJJUZBSUxHJSpwcm90ZWN0ZWRHUTxzdGVwfmxhcmdlcn50aGFufmNvb3JkaW5hdGU2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtSSNtaUdGJDYlUSVGQUlMRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRjItSSNtc0dGJDYjUTxzdGVwfmxhcmdlcn50aGFufmNvb3JkaW5hdGVGJ0Yv">NiUiIiRJJUZBSUxHJSpwcm90ZWN0ZWRHUTxzdGVwfmxhcmdlcn50aGFufmNvb3JkaW5hdGU2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtSSNtaUdGJDYlUSVGQUlMRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRjItSSNtc0dGJDYjUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWRGJ0YyLUYsNiRRNDEwMi44MDgwMzAxNTE0NjYwNDJGJ0YvRjItRiw2JFEtMC4xODA2OTg1NTU4RidGL0Yv">NiciIiVJJUZBSUxHJSpwcm90ZWN0ZWRHUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWQ2IiQiM1VnWV4sLjNHNSEjOiQiK2ViKXAhPSEjNQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtSSNtaUdGJDYlUSVGQUlMRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRjItSSNtc0dGJDYjUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWRGJ0YyLUYsNiRRNDE2NC45OTE3MDY5NDk0MzM0MjFGJ0YvRjItRiw2JFEuMC4wODc4MTYwMDUwMkYnRi9GLw==">NiciIiZJJUZBSUxHJSpwcm90ZWN0ZWRHUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWQ2IiQiM0BNVlxwcSIqXDshIzokIistMGcieSkhIzY=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtSSNtaUdGJDYlUSVGQUlMRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRjItSSNtc0dGJDYjUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWRGJ0YyLUYsNiRRNDI4Ny42MTQ0NzA2MjU1MjEzOTJGJ0YvRjItRiw2JFEuMC4wMzk4NzI4MjQ5MkYnRi9GLw==">NiciIidJJUZBSUxHJSpwcm90ZWN0ZWRHUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWQ2IiQiMyNSQGJpcVdoKEchIzokIisjXCNHKClSISM2</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtSSNtaUdGJDYlUSVGQUlMRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRjItSSNtc0dGJDYjUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWRGJ0YyLUYsNiRRNDU0NS4zMDAxMTIyMDA5NzUwMzZGJ0YvRjItRiw2JFEuMC4wMTkwODg2OTY3NUYnRi9GLw==">NiciIihJJUZBSUxHJSpwcm90ZWN0ZWRHUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWQ2IiQiM09dKDQ/NyxJWCYhIzokIit2J3ApMz4hIzY=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtSSNtaUdGJDYlUSVGQUlMRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRjItSSNtc0dGJDYjUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWRGJ0YyLUYsNiRRNDEwNjIuNTUxMjExMzcyNTg3NDNGJ0YvRjItRiw2JFEvMC4wMDkzMDg3OTExNjZGJ0YvRi8=">NiciIilJJUZBSUxHJSpwcm90ZWN0ZWRHUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWQ2IiQiM1YoZXM4QF5EMSIhIzkkIittNnozJCohIzc=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtSSNtaUdGJDYlUSVGQUlMRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRjItSSNtc0dGJDYjUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWRGJ0YyLUYsNiRRNDIwODEuMjQ0MTgwNjgwOTA4ODFGJ0YvRjItRiw2JFEvMC4wMDQ1MjI3ODQ4NDhGJ0YvRi8=">NiciIipJJUZBSUxHJSpwcm90ZWN0ZWRHUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWQ2IiQiMyIpMzRvIT1XNzMjISM5JCIrW1t5QVghIzc=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Y4LUkjbWlHRiQ2JVElRkFJTEYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YyLUkjbXNHRiQ2I1E5aW5lcXVhbGl0eX5ub3R+c2F0aXNmaWVkRidGMi1GLDYkUTQzOTg5LjUyNDM4NDY5NTM2NDAxRidGL0YyLUYsNiRRLzAuMDAyMDg5ODc0MDE4RidGL0Yv">NiciIzVJJUZBSUxHJSpwcm90ZWN0ZWRHUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWQ2IiQiMyxrYHAlUUMmKilSISM5JCIrPVMoKSozIyEjNw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Y4LUkjbWlHRiQ2JVElRkFJTEYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YyLUkjbXNHRiQ2I1E5aW5lcXVhbGl0eX5ub3R+c2F0aXNmaWVkRidGMi1GLDYkUTQ2OTg2LjcxNDM1MzM3MjU1NTcxRidGL0YyLUYsNiRRMDAuMDAwNzg5OTk3MzY5OEYnRi9GLw==">NiciIzZJJUZBSUxHJSpwcm90ZWN0ZWRHUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWQ2IiQiM3JiRFBgVnInKXAhIzkkIispcHQqKip5ISM4</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Y4LUkjbWlHRiQ2JVElRkFJTEYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YyLUkjbXNHRiQ2I1E5aW5lcXVhbGl0eX5ub3R+c2F0aXNmaWVkRidGMi1GLDYkUTQ5Nzc4LjcyMDg2OTY5NzQ1MDMzRidGL0YyLUYsNiRRMDAuMDAwMTU4ODQ5MDQyNEYnRi9GLw==">NiciIzdJJUZBSUxHJSpwcm90ZWN0ZWRHUTlpbmVxdWFsaXR5fm5vdH5zYXRpc2ZpZWQ2IiQiM0xddXBwM3N5KCohIzkkIitDL1wpZSIhIzg=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Y4LUYjNiYtRiw2JFEsNS43MTI5MjA1OTRGJ0YvLUYzNi5RKCZ0aW1lcztGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEZMLUklbXN1cEdGJDYmLUYsNiRRIzEwRidGLy1GLDYkUSsmdW1pbnVzMDs2RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvSSttc2VtYW50aWNzR0YkUSJeRidGL0Yv">NiQiIzgkIislZj9IciYhIzo=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Y4LUYjNiYtRiw2JFEsMS4xMTI5NjIxMTJGJ0YvLUYzNi5RKCZ0aW1lcztGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEZMLUklbXN1cEdGJDYmLUYsNiRRIzEwRidGLy1GLDYkUSsmdW1pbnVzMDs4RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvSSttc2VtYW50aWNzR0YkUSJeRidGL0Yv">NiQiIzkkIis3QCdINiIhIzw=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Y4LUYjNiYtRiw2JFEsMi45MDA3OTA3MTlGJ0YvLUYzNi5RKCZ0aW1lcztGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEZMLUklbXN1cEdGJDYmLUYsNiRRIzEwRidGLy1GLDYkUSwmdW1pbnVzMDsxNEYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnL0krbXNlbWFudGljc0dGJFEiXkYnRi9GLw==">NiQiIzokIis+MnorSCEjQg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Y4LUYjNiYtRiw2JFEsMS43MDQyMTQ1NDhGJ0YvLUYzNi5RKCZ0aW1lcztGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEZMLUklbXN1cEdGJDYmLUYsNiRRIzEwRidGLy1GLDYkUSwmdW1pbnVzMDsxNEYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnL0krbXNlbWFudGljc0dGJFEiXkYnRi9GLw==">NiQiIzskIitbWEAvPCEjQg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3619" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">At a larger starting point b, the iteration does not converge, showing that b is larger than the radius of convergence.</Text-field>
</Input>
</Group>
<Group labelreference="L3622" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">b:=0.1703918:</Text-field>
</Input>
</Group>
<Group labelreference="L3621" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">L:=newtit(sys,inds,z,J,b,15):</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">negative step at 12 th iteration: -0.0009996
negative step at 13 th iteration: -0.00078947
negative step at 15 th iteration: -0.00109508
</Text-field>
</Output>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Radius of convergence and values at that point (Example 18)</Text-field></Title>
<Group labelreference="L3692" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Split the system by connected components:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3693" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">comp:=[[G],[B,R],[Tr,Tb,Tg],[F]];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElY29tcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUZSNiYtRiM2Ji1GLDYlUSJHRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUZSNiYtRiM2KC1GLDYlUSJCRidGL0YyRmJvLUYsNiVRIlJGJ0YvRjJGZ25Gam5GOUY5RlxvRl9vRmJvLUZSNiYtRiM2Ki1GLDYlUSNUckYnRi9GMkZiby1GLDYlUSNUYkYnRi9GMkZiby1GLDYlUSNUZ0YnRi9GMkZnbkZqbkY5RjlGXG9GX29GYm8tRlI2Ji1GIzYmLUYsNiVRIkZGJ0YvRjJGZ25Gam5GOUY5RlxvRl9vRmduRmpuRjlGOUZcb0Zfb0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVjb21wR0YoNyY3I0kiR0dGKDckSSJCR0YoSSJSR0YoNyVJI1RyR0YoSSNUYkdGKEkjVGdHRig3I0kiRkdGKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3694" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for cc in comp do
  Sys[cc]:=[seq(i-subs(gfsys,i),i=cc)]
od;
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEkU3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiYtRi82JVEiR0YnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvRjZRJ25vcm1hbEYnRkYvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYuUSkmQXNzaWduO0YnRkYvJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zfby8lKWVxdWFsaXR5R0ZFLUY5NiYtRiM2KS1GUjYuUSomdW1pbnVzMDtGJ0ZGRlVGV0ZZRmVuRmduRmluRltvL0Zeb1EsMC4yMjIyMjIyZW1GJy9GYW9GXHBGYm8tSSVtc3VwR0YkNiVGPS1JI21uR0YkNiRRIjJGJ0ZGLyUxc3VwZXJzY3JpcHRzaGlmdEdGUC1GUjYuUScmcGx1cztGJ0ZGRlVGV0ZZRmVuRmduRmluRltvRltwRl1wRmJvRj0tRlI2LlEoJm1pbnVzO0YnRkZGVUZXRllGZW5GZ25GaW5GW29GW3BGXXBGYm8tRi82JVEiekYnRjJGNUZGRkZGSEZLRkY=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkkU3lzR0YoNiM3I0kiR0dGKDcjLCgqJEYxIiIjISIiRjEiIiJJInpHRihGNjcjRjI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEkU3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNigtRi82JVEiQkYnRjJGNS1JI21vR0YkNi5RIixGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGSC8lKnN5bW1ldHJpY0dGSC8lKGxhcmdlb3BHRkgvJS5tb3ZhYmxlbGltaXRzR0ZILyUnYWNjZW50R0ZILyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGSC1GLzYlUSJSRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZIRkRGRC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GQTYuUSkmQXNzaWduO0YnRkRGRi9GSkZIRktGTUZPRlFGUy9GVlEsMC4yNzc3Nzc4ZW1GJy9GWUZdcEZlbi1GOTYmLUYjNigtRiM2JkY9LUZBNi5RKCZtaW51cztGJ0ZERkZGW3BGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmlwRmVuLUkmbWZyYWNHRiQ2KC1GLzYlUSJ6RidGMkY1LUYjNiYtSSNtbkdGJDYkUSIxRidGREZlcEZnbkZELyUubGluZXRoaWNrbmVzc0dGZnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGSEZERkAtRiM2KEZnbkZlcC1JJW1zdXBHRiQ2JUZecS1GZHE2JFEiM0YnRkQvJTFzdXBlcnNjcmlwdHNoaWZ0R0Znb0ZlcC1GXHE2KEZecS1GIzYmRmNxRmVwRj1GREZncUZpcUZcckZeckZERmpuRl1vRkRGREZfb0Zib0ZE">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkkU3lzR0YoNiM3JEkiQkdGKEkiUkdGKDckLCZGMSIiIiomSSJ6R0YoRjUsJkY1RjVGMiEiIkY5RjksKEYyRjUqJEY3IiIkRjkqJkY3RjUsJkY1RjVGMUY5RjlGOTcjRjM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEkU3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiotRi82JVEjVHJGJ0YyRjUtSSNtb0dGJDYuUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkgvJSpzeW1tZXRyaWNHRkgvJShsYXJnZW9wR0ZILyUubW92YWJsZWxpbWl0c0dGSC8lJ2FjY2VudEdGSC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkgtRi82JVEjVGJGJ0YyRjVGQC1GLzYlUSNUZ0YnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGSEZERkQvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkE2LlEpJkFzc2lnbjtGJ0ZERkYvRkpGSEZLRk1GT0ZRRlMvRlZRLDAuMjc3Nzc3OGVtRicvRllGYHBGZW4tRjk2Ji1GIzYqLUYjNihGPS1GQTYuUSgmbWludXM7RidGREZGRl5wRktGTUZPRlFGUy9GVlEsMC4yMjIyMjIyZW1GJy9GWUZccUZlbi1GLzYlUSJ6RidGMkY1RmhwLUkmbWZyYWNHRiQ2KC1GLzYlUSJSRidGMkY1LUYjNiYtSSNtbkdGJDYkUSIxRidGREZocEZnbkZELyUubGluZXRoaWNrbmVzc0dGXHIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXIvJSliZXZlbGxlZEdGSEZERkAtRiM2JkZnbkZocC1GYnE2KC1GLzYlUSJCRidGMkY1LUYjNiZGaXFGaHBGam5GREZdckZfckZickZkckZERkAtRiM2JkZqbkZocC1GYnE2KC1GLzYlUSJHRidGMkY1LUYjNiZGaXFGaHBGPUZERl1yRl9yRmJyRmRyRkRGXW9GYG9GREZERmJvRmVvRkQ=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkkU3lzR0YoNiM3JUkjVHJHRihJI1RiR0YoSSNUZ0dGKDclLChGMSIiIkkiekdGKCEiIiomSSJSR0YoRjYsJkY2RjZGMkY4RjhGOCwmRjJGNiomSSJCR0YoRjYsJkY2RjZGM0Y4RjhGOCwmRjNGNiomSSJHR0YoRjYsJkY2RjZGMUY4RjhGODcjRjQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEkU3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiYtRi82JVEiRkYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvRjZRJ25vcm1hbEYnRkYvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYuUSkmQXNzaWduO0YnRkYvJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zfby8lKWVxdWFsaXR5R0ZFLUY5NiYtRiM2JkY9LUZSNi5RKCZtaW51cztGJ0ZGRlVGV0ZZRmVuRmduRmluRltvL0Zeb1EsMC4yMjIyMjIyZW1GJy9GYW9GXHBGYm8tSSVtc3VwR0YkNiUtRlI2LlEvJkV4cG9uZW50aWFsRTtGJ0ZGRlVGV0ZZRmVuRmduRmluRltvL0Zeb1EmMC4wZW1GJy9GYW9RLDAuMTExMTExMWVtRidGYm8tRi82JVEjVHJGJ0YyRjUvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZQRkZGRkZIRktGRg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkkU3lzR0YoNiM3I0kiRkdGKDcjLCZGMSIiIi1JJGV4cEdGJTYjSSNUckdGKCEiIjcjRjI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3717" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Newton iteration for a characteristic system</Text-field>
</Input>
</Group>
<Group labelreference="L3695" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group><CodeEditor-ExecGroup view="presentation" labelreference="L3719" drawlabel="true" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion2" expanded="false" visible="true" pixel-width="500" pixel-height="200" code-language="text/maple" autofit="true" wrapping="true" show-border="true" code-line-numbers="true">newtcharsys:=proc(sys,vars,ini,nbit) # Prototype, should be rewritten using SVD
local z,Sys,jac,varsys,var,V,j,vals,i,valjac,rhs,dV,DJac,UU,SS,VV,detA,adjA,newrow;
    jac:=VectorCalculus[Jacobian](sys,vars);
    V[0]:=Vector(ini);
    for j to nbit do 
        vals:=[seq(vars[i]=V[j-1][i],i=1..nops(vars))];
        valjac:=eval(jac,vals);
        rhs:=Vector(eval(sys,vals));
        try
            dV:=-LinearAlgebra[LinearSolve](valjac,rhs)
        catch &quot;inconsistent system&quot;:
            # singularity found!
            return V[-1]
        end try;
        V[j]:=V[j-1]+dV;
    od;
    [seq(V[j],j=0..nbit)]
end:</EC-CodeEditor></CodeEditor-ExecGroup>
<Group labelreference="L3721" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">First component G</Text-field></Title>
<Group hide-input="false" labelreference="L3708" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">cc:=comp[1];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjY2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSJHRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNjY0dGKDcjSSJHR0YoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3943" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Its Jacobian matrix</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3713" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">J:=jac(Sys[cc],cc);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJKRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUYsNiYtSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY1LUkkbXRyR0YkNigtSSRtdGRHRiQ2Ki1GLDYnLUY5Ni5RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZkb0ZSLUYsNiYtSSNtbkdGJDYkUSIyRidGPC1GOTYuUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmBwRlItRi82JVEiR0YnRjJGNUY8LUY5Ni5RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGS0Zjb0Zlb0ZSLUZpbzYkUSIxRidGPEY8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZALyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZicS8lK2dyb3VwYWxpZ25HRmJxLyUocm93c3BhbkdGanAvJStjb2x1bW5zcGFuR0ZqcEZbcUZecUZgcUZjcUZlcS8lJmFsaWduR1ElYXhpc0YnL0ZhcVEnY2VudGVyRicvRmRxRl9yL0ZmcVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Znci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zicy8lJmZyYW1lR0Zicy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGX3NGW3FGXnFGPEY8L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmV0RltxRl5xRjxGPC1GVzYoLUYsNiYtRmZuNjctRmluNigtRlxvNiotRiw2KS1GOTYwRmJvRltxRl5xRjxGPkZBRkNGRUZHRklGS0Zjb0Zlb0ZSLUYsNigtRmlvNiZGW3BGW3FGXnFGPEZccC1GLzYnRmRwRjJGW3FGXnFGNUZbcUZecUY8LUY5NjBRIitGJ0ZbcUZecUY8Rj5GQUZDRkVGR0ZJRktGY29GZW9GUi1GaW82JkZqcEZbcUZecUY8RltxRl5xRjxGW3FGXnFGYHFGY3FGZXFGZ3FGaXFGW3FGXnFGYHFGY3FGZXFGW3FGXnFGW3IvRmFxUSliYXNlbGluZUYnRmByRmFyRmNyRmVyRmhyRmpyRl1zRmBzRmNzRmVzRmdzRmpzRlx0Rl50RmB0RmN0RltxRl5xRjxGW3FGXnFGPC9GaXRRIltGJy9GXHVRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJKR0YoWCwlIUdGKEYoW2dsISIlISEhIyIiIiIiLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiYtSSNtb0dGMjYjUSomdW1pbnVzMDtGKC1GMTYlLUkjbW5HRjI2I1EiMkYoLUY3NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YyNiNRIkdGKC1GNzYjUScmcGx1cztGKC1GPTYjUSIxRig3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjUvQTEjKj06KVskKm8k</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3944" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">the characteristic system</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3715" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">charsys:=[op(Sys[cc]),LinearAlgebra[Determinant](J)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY2hhcnN5c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYjNiktRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZuRk8tSSVtc3VwR0YkNiUtRiw2JVEiR0YnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYuUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZ25GT0Zbby1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmduRk8tRiw2JVEiekYnRi9GMkY5LUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GIzYnRlgtRiM2JkZeby1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmJwL0ZORmNwRk9GW29GOUZlby1GX282JFEiMUYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShjaGFyc3lzR0YoNyQsKCokSSJHR0YoIiIjISIiRjEiIiJJInpHRihGMywmRjEhIiNGNEY0NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3945" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Use Newton iteration at a point to find a starting point for a Newton iteration on the characteristic system</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3673" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">a:=.01:L:=newtit(Sys[cc],cc,z,J,a,8);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJMR0YoNytLSSdSVEFCTEVHRig2JSI1JTNsPyo9OilbJCpvJC1JJ01BVFJJWEdGKDYjNyM3Iy1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoJkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKEYoS0YwNiUiNTMoZT8qPTopWyQqbyQtRjQ2IzcjNyMtRjk2I1EzMC4wMTAwMDAwMDAwMDAwMDAwRihGP0YoS0YwNiUiNUcrMSMqPTopWyQqbyQtRjQ2IzcjNyMtRjk2I1EzMC4wMTAxMDIwNDA4MTYzMjY1RihGP0YoS0YwNiUiNVs4MSMqPTopWyQqbyQtRjQ2IzcjNyMtRjk2I1EzMC4wMTAxMDIwNTE0NDMzNjQzRihGP0YoS0YwNiUiNSNcYT8qPTopWyQqbyQtRjQ2IzcjNyMtRjk2I1EzMC4wMTAxMDIwNTE0NDMzNjQ0RihGP0YoS0YwNiUiNTdlMCMqPTopWyQqbyRGXm9GP0YoS0YwNiUiNUtyMCMqPTopWyQqbyRGXm9GP0YoS0YwNiUiNXctMCMqPTopWyQqbyRGXm9GP0YoS0YwNiUiNSdmXj8qPTopWyQqbyRGXm9GP0YoNyM3Ky1GPzYjL0kkJWlkR0YoRjItRj82Iy9GZnBGRS1GPzYjL0ZmcEZPLUY/NiMvRmZwRlktRj82Iy9GZnBGXW8tRj82Iy9GZnBGZ28tRj82Iy9GZnBGam8tRj82Iy9GZnBGXXAtRj82Iy9GZnBGYHA=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3716" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">H:=hessian(Sys[cc],cc);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJIRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUYsNiYtSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY1LUkkbXRyR0YkNigtSSRtdGRHRiQ2Ki1JI21uR0YkNiRRKyZ1bWludXMwOzJGJ0Y8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZALyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zpby8lK2dyb3VwYWxpZ25HRmlvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmBwRmJvRmVvRmdvRmpvRlxwLyUmYWxpZ25HUSVheGlzRicvRmhvUSdjZW50ZXJGJy9GW3BGZ3AvRl1wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9xLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpxLyUmZnJhbWVHRmpxLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZncUZib0Zlb0Y8RjwvSSttc2VtYW50aWNzR0YkUSpDb2xWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXNGYm9GZW9GPEY8LUZXNigtRiw2Ji1GZm42Ny1GaW42KC1GXG82Ki1GLDYnLUY5NjBRKiZ1bWludXMwO0YnRmJvRmVvRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZmdEZSLUZfbzYmUSIyRidGYm9GZW9GPEZib0Zlb0Y8RmJvRmVvRmdvRmpvRlxwRl5wRmFwRmJvRmVvRmdvRmpvRlxwRmJvRmVvRmNwL0Zob1EpYmFzZWxpbmVGJy9GW3BGanJGaXBGW3FGXXFGYHFGYnFGZXFGaHFGW3JGXXJGX3JGYnJGZHJGZnJGaHJGW3NGYm9GZW9GPEZib0Zlb0Y8L0Zhc1EiW0YnL0Zkc1EiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoS0knUlRBQkxFR0YoNiUiNSUpUS8jKj06KVskKm8kLUknTUFUUklYR0YoNiM3IzcjLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSsmdW1pbnVzMDsyRigmSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoRig3Iy1GPjYjL0kkJWlkR0YoRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3946" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Newton-Kantorovich test:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3667" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">checklast(Sys[cc],cc,z,J,H,a,L); </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEsMS44OTc5NzgzMDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmdGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtSSVtc3VwR0YkNiYtRiw2JFEjMTBGJ0YvLUYsNiRRLCZ1bWludXMwOzE2RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvSSttc2VtYW50aWNzR0YkUSJeRidGLw==">JCIrLSR5eio9ISNE</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3948" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Thus this point is inside the domain of convergence. Use it at a starting point to find the radius of convergence </Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3675" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newtcharsys(charsys,[op(cc),z],[L[-1][1],a],3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JktJJ1JUQUJMRUdGKDYlIjVnJSk+bD06KVskKm8kLUknTUFUUklYR0YoNiM3JDcjLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUTMwLjAxMDEwMjA1MTQ0MzM2NDRGKDcjLUY3NiNRJTAuMDFGKCZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRihGKEtGLjYlIjVTJio+bD06KVskKm8kLUYyNiM3JDcjLUY3NiNRMjAuNTAwMDAwMDAwMDAwMDAwRig3Iy1GNzYjUTIwLjQ5MDAwMDAwMDAwMDAwMEYoRkFGKEtGLjYlIjVXVT5sPTopWyQqbyQtRjI2IzckRks3Iy1GNzYjUTIwLjI1MDAwMDAwMDAwMDAwMEYoRkFGKEtGLjYlIjVDYD5sPTopWyQqbyRGVkZBRig3IzcmLUZBNiMvSSQlaWRHRihGMC1GQTYjL0Zfb0ZHLUZBNiMvRl9vRlUtRkE2Iy9GX29GaW4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3949" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The radius of convergence for that component is 1/4, and G=1/2 there.</Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Second component B,R</Text-field></Title>
<Group labelreference="L3950" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Same computations</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3724" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">cc:=comp[2];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjY2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSShtZmVuY2VkR0YkNiYtRiM2KC1GLDYlUSJCRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GLDYlUSJSRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNjY0dGKDckSSJCR0YoSSJSR0YoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3727" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">J:=jac(Sys[cc],cc);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJKR0YoWCwlIUdGKEYoW2dsISIlISEhIyUiIyIjLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIxRigtSSVtcm93R0YyNiQtSSNtb0dGMjYjUSomdW1pbnVzMDtGKC1JJm1mcmFjR0YyNiQtSSNtaUdGMjYjUSJ6RigtSSVtc3VwR0YyNiQtSShtZmVuY2VkR0YyNiMtRjg2JUYwLUY7NiNRKCZtaW51cztGKC1GQjYjUSJCRigtRjE2I1EiMkYoLUY4NiRGOi1GPzYkRkEtRkY2JC1GSTYjLUY4NiVGMEZNLUZCNiNRIlJGKEZTRjA3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjUzPD5sPTopWyQqbyQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3725" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">charsys:=[op(Sys[cc]),LinearAlgebra[Determinant](J)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY2hhcnN5c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYjNiYtRiw2JVEiQkYnRi9GMi1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluRk8tSSZtZnJhY0dGJDYoLUYsNiVRInpGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RmVuLUYsNiVRIlJGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHRmZvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5wLyUpYmV2ZWxsZWRHRj1GOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2KEZnb0Zlbi1JJW1zdXBHRiQ2JUZeby1GZG82JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuLUZcbzYoRl5vLUYjNiZGY29GZW5GWEY5RmpvRlxwRl9wRmFwRjlGY3AtRlxvNigtRiM2Ni1GIzYmLUZecTYlRlgtRmRvNiRRIjJGJ0Y5RmNxLUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZ3AvRk5GaHBGTy1GXnE2JUZnb0ZickZjcUY5RmVuLUYjNihGYnJGZXJGYHJGZXJGZ29GOUZlbi1GIzYoRmJyRmVyRlhGZXJGaXJGOS1GNjYuUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam5GT0ZgckZfcy1GIzYoLUZkbzYkUSI0RidGOUZlckZYRmVyRmdvRjlGX3NGaXJGZW4tRl5xNiVGXm9GYnJGY3FGZW4tRiM2JkZickZlckZYRjlGZW4tRiM2JkZickZlckZnb0Y5Rl9zRmNvRjktRiM2Ji1GXnE2JS1GUjYkLUYjNictRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuRk9GY29GX3NGZ29GOUY5RmJyRmNxRmVyLUZecTYlLUZSNiQtRiM2J0ZldEZjb0Zfc0ZYRjlGOUZickZjcUY5RmpvRlxwRl9wRmFwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShjaGFyc3lzR0YoNyUsJkkiQkdGKCIiIiomSSJ6R0YoRjEsJkYxRjFJIlJHRighIiJGNkY2LChGNUYxKiRGMyIiJEY2KiZGM0YxLCZGMUYxRjBGNkY2RjYqKCw2KiZGMCIiI0Y1Rj9GMSomRjBGP0Y1RjEhIiMqJkYwRjFGNUY/RkEqJEYwRj9GMSomRjBGMUY1RjEiIiUqJEY1Rj9GMSokRjNGP0Y2RjBGQUY1RkFGMUYxRjEsJkY2RjFGNUYxRkEsJkY2RjFGMEYxRkE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3730" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">a:=.1:L:=newtit(Sys[cc],cc,z,J,a,6);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJMR0YoNylLSSdSVEFCTEVHRig2JSI1azJUKEdfIilbJCpvJC1JJ01BVFJJWEdGKDYjNyQ3Iy1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjcmSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoRihLRjA2JSI1az5UKEdfIilbJCpvJC1GNDYjNyQ3Iy1GOTYjUTIwLjExMTIxMjEyMTIxMjEyMUYoNyMtRjk2I1EyMC4xMTIxMjEyMTIxMjEyMTJGKEY/RihLRjA2JSI1KSlcUyhHXyIpWyQqbyQtRjQ2IzckNyMtRjk2I1EyMC4xMTI4MzA0OTY0ODM0MzlGKDcjLUY5NiNRMjAuMTEzNzE3NjU3NzIzMzAxRihGP0YoS0YwNiUiNSk9MXVHXyIpWyQqbyQtRjQ2IzckNyMtRjk2I1EyMC4xMTI4MzA5MTU2MTk2NDRGKDcjLUY5NiNRMjAuMTEzNzE4MDg0NzA0MDI2RihGP0YoS0YwNiUiNSlRMnVHXyIpWyQqbyQtRjQ2IzckNyMtRjk2I1EyMC4xMTI4MzA5MTU2MTk2NzRGKDcjLUY5NiNRMjAuMTEzNzE4MDg0NzA0MDU0RihGP0YoS0YwNiUiNTcvUyhHXyIpWyQqbyRGam9GP0YoS0YwNiUiNTc7UyhHXyIpWyQqbyRGam9GP0YoNyM3KS1GPzYjL0kkJWlkR0YoRjItRj82Iy9GYHFGRS1GPzYjL0ZgcUZTLUY/NiMvRmBxRltvLUY/NiMvRmBxRmlvLUY/NiMvRmBxRmdwLUY/NiMvRmBxRmpw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3726" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">H:=hessian(Sys[cc],cc);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoWColIUdGKEYoW2dsISMlISEhIiMiIy1JJW1yb3dHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbW9HRjI2I1EqJnVtaW51czA7RigtSSZtZnJhY0dGMjYkLUYxNiUtSSNtbkdGMjYjUSIyRigtRjc2I1ExJkludmlzaWJsZVRpbWVzO0YoLUkjbWlHRjI2I1EiekYoLUklbXN1cEdGMjYkLUkobWZlbmNlZEdGMjYjLUYxNiUtRkA2I1EiMUYoLUY3NiNRKCZtaW51cztGKC1GRzYjUSJSRigtRkA2I1EiM0YoLUYxNiRGNi1GOzYkRj0tRks2JC1GTjYjLUYxNiVGUkZVLUZHNiNRIkJGKEZlbjcjLSZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRig2Iy9JJCVpZEdGKCI1Zz1SKEdfIilbJCpvJA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3728" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">checklast(Sys[cc],cc,z,J,H,a,L); </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEsNC44NzkyMjA2NDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmdGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtSSVtc3VwR0YkNiYtRiw2JFEjMTBGJ0YvLUYsNiRRLCZ1bWludXMwOzE0RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvSSttc2VtYW50aWNzR0YkUSJeRidGLw==">JCIrUzFBelshI0I=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3952" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The values are correct at that point, but it turns out that it is too far for Newton's iteration on the characteristic system to converge:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3729" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newtcharsys(charsys,[op(cc),z],[L[-1][1..nops(cc)],a],5);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3KEtJJ1JUQUJMRUdGKDYlIjUvJylRKEdfIilbJCpvJC1JJ01BVFJJWEdGKDYjNyU3Iy1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EyMC4xMTI4MzA5MTU2MTk2NzRGKDcjLUY3NiNRMjAuMTEzNzE4MDg0NzA0MDU0Rig3Iy1GNzYjUSQwLjFGKCZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRihGKEtGLjYlIjUlbypRKEdfIilbJCpvJC1GMjYjNyU3Iy1GNzYjUTEzLjE1NzA3MTQwNzcxOTA2Rig3Iy1GNzYjUTEzLjIxNzQwMjg5ODgzNjYxRig3Iy1GNzYjUTEyLjQ0Nzg2MzY5NDU4NTg2RihGRUYoS0YuNiUiNWsyUihHXyIpWyQqbyQtRjI2IzclNyMtRjc2I1E7JnVtaW51czA7MC42OTAzODQ3NjExMTM5NDdGKDcjLUY3NiNRMTMuNjQxMTA4NjM1MjcxMDRGKDcjLUY3NiNRMTEuOTk4NjAzODEyMjEyMjJGKEZFRihLRi42JSI1b09RKEdfIilbJCpvJC1GMjYjNyU3Iy1GNzYjUTomdW1pbnVzMDszLjU0MzY4ODA2MzM5MDg3Rig3Iy1GNzYjUTomdW1pbnVzMDs3LjY0MjQ0NDk1NTA0NjQ3Rig3Iy1GNzYjUTIwLjgyMDY3MTU3MTA5OTU3MEYoRkVGKEtGLjYlIjVbWlEoR18iKVskKm8kLUYyNiM3JTcjLUY3NiNRMTEwNi40NTQ4MTE4Mzg5NzNGKDcjLUY3NiNRMTE3MDEuMTE3NDk4NTQ4MTZGKDcjLUY3NiNRMTc1Ny43Njg5NzM0MDMxMDZGKEZFRihLRi42JSI1R2VRKEdfIilbJCpvJC1GMjYjNyU3Iy1GNzYjUTomdW1pbnVzMDsxMjQyMi4zOTM5MjQ2MjA2Rig3Iy1JJW1yb3dHRjg2JS1GNzYjUTomdW1pbnVzMDs0LjczODA2NDE1OTUxNDY3RigtSSNtb0dGODYjUSgmdGltZXM7RigtSSVtc3VwR0Y4NiUtRjc2I1EjMTBGKC1GNzYjUSI3RigvSSttc2VtYW50aWNzR0Y4USJeRig3Iy1GNzYjUTE0NzcuNjc1MTY4ODA4MDk0RihGRUYoNyM3KC1GRTYjL0kkJWlkR0YoRjAtRkU2Iy9GZXRGSy1GRTYjL0ZldEZnbi1GRTYjL0ZldEZpby1GRTYjL0ZldEZbcS1GRTYjL0ZldEZdcg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3951" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Pick a larger value for a and compute a new starting point</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3732" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">a:=.15:L:=newtit(Sys[cc],cc,z,J,a,5): </Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3734" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">checklast(Sys[cc],cc,z,J,H,a,L); </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEsNC41MzI0ODU0OThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmdGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtSSVtc3VwR0YkNiYtRiw2JFEjMTBGJ0YvLUYsNiRRLCZ1bWludXMwOzE3RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvSSttc2VtYW50aWNzR0YkUSJeRidGLw==">JCIrKVwmW0tYISNF</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3953" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This is still too far:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3731" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newtcharsys(charsys,[op(cc),z],[L[-1][1..nops(cc)],a],5); </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3KEtJJ1JUQUJMRUdGKDYlIjUlR250R18iKVskKm8kLUknTUFUUklYR0YoNiM3JTcjLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUTIwLjE4NDU3NjQxODczMTU0NEYoNyMtRjc2I1EyMC4xODczMjg0NzMzMTgzMjVGKDcjLUY3NiNRJTAuMTVGKCZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRihGKEtGLjYlIjVrJG90R18iKVskKm8kLUYyNiM3JTcjLUY3NiNRMTEuNTc4MDU3OTI2NDAyMDFGKDcjLUY3NiNRMTEuNjIzODQzODkyNTkxNTZGKDcjLUY3NiNRMTEuMDE3Mjk1ODcyNjk5MTRGKEZFRihLRi42JSI1VyVwdEdfIilbJCpvJC1GMjYjNyU3Iy1GNzYjUTIwLjkyNDg1OTA1NjEyMDMxN0YoNyMtRjc2I1ExNi44NjczMDY5NTAwNTg2NUYoNyMtRjc2I1ExNy45NzM0OTQwNTI5ODY0OEYoRkVGKEtGLjYlIjVDMFAoR18iKVskKm8kLUYyNiM3JTcjLUY3NiNRMTEuMDE4ODgwOTM3MTQ5NTJGKDcjLUY3NiNRMTE0LjQ5NjEyNTUyMDA1NjVGKDcjLUY3NiNRMTQuMzg5MjQ4MjczNDE4NzhGKEZFRihLRi42JSI1R01PKEdfIilbJCpvJC1GMjYjNyU3Iy1GNzYjUTIwLjk1NDAyMjUwNjM5NTU0N0YoNyMtRjc2I1ExMTg0MC45OTA0NDIwMzU5NEYoNyMtRjc2I1ExNTgxLjE0MjA2MTc0MzQwM0YoRkVGKEtGLjYlIjUzWE8oR18iKVskKm8kLUYyNiM3JTcjLUY3NiNRMTEuMTQ0MDM4NjgxOTIxNjVGKDcjLUY3NiNRMTk3MzIuMzI4NTkxMTY0ODRGKDcjLUY3NiNRMTM4Ny4zNzc3NzMwNzA0NzJGKEZFRig3IzcoLUZFNiMvSSQlaWRHRihGMC1GRTYjL0Zic0ZLLUZFNiMvRmJzRmduLUZFNiMvRmJzRmlvLUZFNiMvRmJzRltxLUZFNiMvRmJzRl1y</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3954" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">An even larger value for a:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3723" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">a:=.2:L:=newtit(Sys[cc],cc,z,J,a,5): </Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3722" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">checklast(Sys[cc],cc,z,J,H,a,L); </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEsMS42MDA4NzM4NzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmdGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtSSVtc3VwR0YkNiYtRiw2JFEjMTBGJ0YvLUYsNiRRLCZ1bWludXMwOzEzRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvSSttc2VtYW50aWNzR0YkUSJeRidGLw==">JCIreVEoM2ciISNB</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3955" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Now we have convergence:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3737" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newtcharsys(charsys,[op(cc),z],[L[-1][1..nops(cc)],a],11); </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNjwtRi82Ji1GLDYoLUYvNiYtSSdtdGFibGVHRiQ2Ny1JJG10ckdGJDYoLUkkbXRkR0YkNiotSSNtbkdGJDYkUTIwLjI4MDAyOTMyNzQ2Nzk3MEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRk8vJStncm91cGFsaWduR0ZPLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRlZGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjI4NTc4OTA5Mjg0ODIyNkYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRJDAuMkYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlIvJSZhbGlnbkdRJWF4aXNGJy9GTlEnY2VudGVyRicvRlFGZW8vRlNRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXnAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaXAvJSZmcmFtZUdGaXAvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZMLyUtZXF1YWxjb2x1bW5zR0ZMLyUtZGlzcGxheXN0eWxlR0ZMLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmZwRkdGSkZERkQvSSttc2VtYW50aWNzR0YkUSpDb2xWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXHJGR0ZKRkQtSSNtb0dGJDYuUSIsRidGRC8lJmZlbmNlR0ZMLyUqc2VwYXJhdG9yR0ZbcC8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZMLUYvNiYtRiw2KC1GLzYmLUY4NjctRjs2KC1GPjYqLUZBNiRRMjAuODQ1NTg1OTIyODE1MzczRidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC44Njc2NDE5OTM1MTkwMTBGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjQ0MDk5MDgxMjU0ODYxMEYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGYW9GZG9GZm9GZ29GaW9GXHBGX3BGYXBGZHBGZ3BGanBGXHFGXnFGYXFGY3FGZXFGZ3FGanFGR0ZKRkRGREZcckZfckZickZcckZHRkpGREZlci1GLzYmLUYsNigtRi82Ji1GODY3LUY7NigtRj42Ki1GQTYkUTIwLjg4MjA3ODQyOTUwOTY5NEYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuODg2NDAwMTM3ODkyMTg3RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEzMC4wNTQyNTE2OTk0NDkwOTQ3RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUkZhb0Zkb0Zmb0Znb0Zpb0ZccEZfcEZhcEZkcEZncEZqcEZccUZecUZhcUZjcUZlcUZncUZqcUZHRkpGREZERlxyRl9yRmJyRlxyRkdGSkZERmVyLUYvNiYtRiw2KC1GLzYmLUY4NjctRjs2KC1GPjYqLUZBNiRRMjAuNzU3NTczNDAxNDgwMDc0RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC43NTkzOTM5ODY5Mzk4OTdGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjE0NjcxNDM1MjcyNDQyOEYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGYW9GZG9GZm9GZ29GaW9GXHBGX3BGYXBGZHBGZ3BGanBGXHFGXnFGYXFGY3FGZXFGZ3FGanFGR0ZKRkRGREZcckZfckZickZcckZHRkpGREZlci1GLzYmLUYsNigtRi82Ji1GODY3LUY7NigtRj42Ki1GQTYkUTIwLjY0MjUwNDk0NTkyNDExOUYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuNjQ1MzczNTg0NTM4MTc0RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC4yMjQxMTY3ODU2MjI3MjlGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRmFvRmRvRmZvRmdvRmlvRlxwRl9wRmFwRmRwRmdwRmpwRlxxRl5xRmFxRmNxRmVxRmdxRmpxRkdGSkZERkRGXHJGX3JGYnJGXHJGR0ZKRkRGZXItRi82Ji1GLDYoLUYvNiYtRjg2Ny1GOzYoLUY+NiotRkE2JFEyMC41NjEwNjc3MTIzMjcxNTVGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjU2NzA4MjQ0MjUzNTMwM0YnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuMjQ4NDQ3ODYzOTUxNjgwRidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUkZhb0Zkb0Zmb0Znb0Zpb0ZccEZfcEZhcEZkcEZncEZqcEZccUZecUZhcUZjcUZlcUZncUZqcUZHRkpGREZERlxyRl9yRmJyRlxyRkdGSkZERmVyLUYvNiYtRiw2KC1GLzYmLUY4NjctRjs2KC1GPjYqLUZBNiRRMjAuNTE1MDE0NTA1Mjc5NjgyRidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC41MjIzODEwODgzMDc2MjVGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjI0ODYxMjU2NTE3OTQxNEYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGYW9GZG9GZm9GZ29GaW9GXHBGX3BGYXBGZHBGZ3BGanBGXHFGXnFGYXFGY3FGZXFGZ3FGanFGR0ZKRkRGREZcckZfckZickZcckZHRkpGREZlci1GLzYmLUYsNigtRi82Ji1GODY3LUY7NigtRj42Ki1GQTYkUTIwLjUwMTExNTg2NzEyNzgxMEYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuNTA4NTkxNzk2NDE5OTEzRidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC4yNDY1MjAwODU3MDU1OTlGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRmFvRmRvRmZvRmdvRmlvRlxwRl9wRmFwRmRwRmdwRmpwRlxxRl5xRmFxRmNxRmVxRmdxRmpxRkdGSkZERkRGXHJGX3JGYnJGXHJGR0ZKRkRGZXItRi82Ji1GLDYoLUYvNiYtRjg2Ny1GOzYoLUY+NiotRkE2JFEyMC41MDAwMDY5MjcwNjU5ODhGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjUwNzQ3NDY4MzE2OTI0M0YnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuMjQ2MjY3OTE3NDAwMzMzRidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUkZhb0Zkb0Zmb0Znb0Zpb0ZccEZfcEZhcEZkcEZncEZqcEZccUZecUZhcUZjcUZlcUZncUZqcUZHRkpGREZERlxyRl9yRmJyRlxyRkdGSkZERmVyLUYvNiYtRiw2KC1GLzYmLUY4NjctRjs2KC1GPjYqLUZBNiRRMjAuNTAwMDAwMDAwMjc2OTA0RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC41MDc0Njc2NTU5NDYyMDlGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjI0NjI2NjE3MjIzODMxMkYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGYW9GZG9GZm9GZ29GaW9GXHBGX3BGYXBGZHBGZ3BGanBGXHFGXnFGYXFGY3FGZXFGZ3FGanFGR0ZKRkRGREZcckZfckZickZcckZHRkpGREZlci1GLzYmLUYsNigtRi82Ji1GODY3LUY7NigtRj42Ki1GQTYkUTIwLjUwMDAwMDAwMDAwMDAwMEYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuNTA3NDY3NjU1NjY0NTU1RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC4yNDYyNjYxNzIxNjc3MjNGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRmFvRmRvRmZvRmdvRmlvRlxwRl9wRmFwRmRwRmdwRmpwRlxxRl5xRmFxRmNxRmVxRmdxRmpxRkdGSkZERkRGXHJGX3JGYnJGXHJGR0ZKRkRGZXJGZGRsRkdGSkZERkRGX3JGYnItRiw2Ji1GLzY8LUYsNigtRi82Ji1GODY5LUY7NigtRj42Ki1GQTYmUTMwLjI4MDAyOTMyNzQ2Nzk3MDFGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlE0MC4yODU3ODkwOTI4NDgyMjYzNEYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmRmBvRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRkdGSkZhby9GTlEpYmFzZWxpbmVGJ0Zmb0Znb0Zpb0ZccEZfcEZhcEZkcEZncEZqcEZccUZecUZhcUZjcUZlcUZncUZqcUZHRkpGREZHRkpGRC9GYHJRIltGJy9GY3JRIl1GJ0Zlci1GLDYoLUYvNiYtRjg2OS1GOzYoLUY+NiotRkE2JkZddUZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlEzMC44Njc2NDE5OTM1MTkwMDk4RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRMzAuNDQwOTkwODEyNTQ4NjEwMkYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRkdGSkZhb0ZfaGxGZm9GZ29GaW9GXHBGX3BGYXBGZHBGZ3BGanBGXHFGXnFGYXFGY3FGZXFGZ3FGanFGR0ZKRkRGR0ZKRkRGYWhsRmNobEZlci1GLDYoLUYvNiYtRjg2OS1GOzYoLUY+NiotRkE2JlEzMC44ODIwNzg0Mjk1MDk2OTQxRidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRMzAuODg2NDAwMTM3ODkyMTg3MUYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTQwLjA1NDI1MTY5OTQ0OTA5NDY5RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGR0ZKRmFvRl9obEZmb0Znb0Zpb0ZccEZfcEZhcEZkcEZncEZqcEZccUZecUZhcUZjcUZlcUZncUZqcUZHRkpGREZHRkpGREZhaGxGY2hsRmVyLUYsNigtRi82Ji1GODY5LUY7NigtRj42Ki1GQTYmUTMwLjc1NzU3MzQwMTQ4MDA3MzhGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlEzMC43NTkzOTM5ODY5Mzk4OTczRidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRNDAuMTQ2NzE0MzUyNzI0NDI4NDhGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUkZHRkpGYW9GX2hsRmZvRmdvRmlvRlxwRl9wRmFwRmRwRmdwRmpwRlxxRl5xRmFxRmNxRmVxRmdxRmpxRkdGSkZERkdGSkZERmFobEZjaGxGZXItRiw2KC1GLzYmLUY4NjktRjs2KC1GPjYqLUZBNiZGZHpGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRMzAuNjQ1MzczNTg0NTM4MTc0NEYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTQwLjIyNDExNjc4NTYyMjcyODgzRidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGR0ZKRmFvRl9obEZmb0Znb0Zpb0ZccEZfcEZhcEZkcEZncEZqcEZccUZecUZhcUZjcUZlcUZncUZqcUZHRkpGREZHRkpGREZhaGxGY2hsRmVyLUYsNigtRi82Ji1GODY5LUY7NigtRj42Ki1GQTYmUTMwLjU2MTA2NzcxMjMyNzE1NDZGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlEzMC41NjcwODI0NDI1MzUzMDMyRidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRNDAuMjQ4NDQ3ODYzOTUxNjc5ODRGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUkZHRkpGYW9GX2hsRmZvRmdvRmlvRlxwRl9wRmFwRmRwRmdwRmpwRlxxRl5xRmFxRmNxRmVxRmdxRmpxRkdGSkZERkdGSkZERmFobEZjaGxGZXItRiw2KC1GLzYmLUY4NjktRjs2KC1GPjYqLUZBNiZRMzAuNTE1MDE0NTA1Mjc5NjgxNUYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTMwLjUyMjM4MTA4ODMwNzYyNTFGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlE0MC4yNDg2MTI1NjUxNzk0MTM2M0YnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRkdGSkZhb0ZfaGxGZm9GZ29GaW9GXHBGX3BGYXBGZHBGZ3BGanBGXHFGXnFGYXFGY3FGZXFGZ3FGanFGR0ZKRkRGR0ZKRkRGYWhsRmNobEZlci1GLDYoLUYvNiYtRjg2OS1GOzYoLUY+NiotRkE2JlExMC41MDExMTU4NjcxMjc4MUYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTMwLjUwODU5MTc5NjQxOTkxMzRGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlEzMC4yNDY1MjAwODU3MDU1OTg3RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGR0ZKRmFvRl9obEZmb0Znb0Zpb0ZccEZfcEZhcEZkcEZncEZqcEZccUZecUZhcUZjcUZlcUZncUZqcUZHRkpGREZHRkpGREZhaGxGY2hsRmVyLUYsNigtRi82Ji1GODY5LUY7NigtRj42Ki1GQTYmUTMwLjUwMDAwNjkyNzA2NTk4NzhGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlEzMC41MDc0NzQ2ODMxNjkyNDM0RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRNDAuMjQ2MjY3OTE3NDAwMzMzNDRGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUkZHRkpGYW9GX2hsRmZvRmdvRmlvRlxwRl9wRmFwRmRwRmdwRmpwRlxxRl5xRmFxRmNxRmVxRmdxRmpxRkdGSkZERkdGSkZERmFobEZjaGxGZXItRiw2KC1GLzYmLUY4NjktRjs2KC1GPjYqLUZBNiZRMzAuNTAwMDAwMDAwMjc2OTA0NEYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTMwLjUwNzQ2NzY1NTk0NjIwOTFGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlE0MC4yNDYyNjYxNzIyMzgzMTE2OEYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRkdGSkZhb0ZfaGxGZm9GZ29GaW9GXHBGX3BGYXBGZHBGZ3BGanBGXHFGXnFGYXFGY3FGZXFGZ3FGanFGR0ZKRkRGR0ZKRkRGYWhsRmNobEZlci1GLDYoLUYvNiYtRjg2OS1GOzYoLUY+NiotRkE2JlEzMC41MDAwMDAwMDAwMDAwMDAzRidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRMzAuNTA3NDY3NjU1NjY0NTU0OUYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTQwLjI0NjI2NjE3MjE2NzcyMjczRidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGR0ZKRmFvRl9obEZmb0Znb0Zpb0ZccEZfcEZhcEZkcEZncEZqcEZccUZecUZhcUZjcUZlcUZncUZqcUZHRkpGREZHRkpGREZhaGxGY2hsRmVyLUYsNigtRi82Ji1GODY5LUY7NigtRj42Ki1GQTYmUTQwLjQ5OTk5OTk5OTk5OTk5OTk0RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRMzAuNTA3NDY3NjU1NjY0NTU0NUYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRmpobUZHRkpGYW9GX2hsRmZvRmdvRmlvRlxwRl9wRmFwRmRwRmdwRmpwRlxxRl5xRmFxRmNxRmVxRmdxRmpxRkdGSkZERkdGSkZERmFobEZjaGxGR0ZKRkRGREZhaGxGY2hs">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3956" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Here are the lengths of the Newton steps:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3736" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(%[i+1]-%[i],i=1..nops(%)-1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3632" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Evaluation at a&lt;rho gives a lower bound on the values of B(rho),R(rho):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3686" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newtit(Sys[cc],cc,z,J,.2462661,5);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3KEtJJ1JUQUJMRUdGKDYlIjVjKD5TR18iKVskKm8kLUknTUFUUklYR0YoNiM3JDcjLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGNSZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRihGKEtGLjYlIjUheTdTR18iKVskKm8kLUYyNiM3JDcjLUY3NiNRMjAuMzMwNjQzNjk1MTYzMDg2Rig3Iy1GNzYjUTIwLjM0MjYyNzczMTM5NzQwMkYoRj1GKEtGLjYlIjUhKVIsJUdfIilbJCpvJC1GMjYjNyQ3Iy1GNzYjUTIwLjQyODA1NzI3NjMzMTEwM0YoNyMtRjc2I1EyMC40MzYzOTM5NDA2MjA5OTZGKEY9RihLRi42JSI1IT06U0dfIilbJCpvJC1GMjYjNyQ3Iy1GNzYjUTIwLjQ2NjM5MDcyMTk3OTQ0MEYoNyMtRjc2I1EyMC40NzQzNzIyOTY0NTMyNDJGKEY9RihLRi42JSI1IVE7U0dfIilbJCpvJC1GMjYjNyQ3Iy1GNzYjUTIwLjQ4Mzc0MzU5ODE1MDQzOUYoNyMtRjc2I1EyMC40OTE0NTM2Nzc4ODMxMzBGKEY9RihLRi42JSI1LyU0U0dfIilbJCpvJC1GMjYjNyQ3Iy1GNzYjUTIwLjQ5MTk5OTI5NjY2ODc4NUYoNyMtRjc2I1EyMC40OTk1ODY0NDQyODE5NzFGKEY9Rig3IzcoLUY9NiMvSSQlaWRHRihGMC1GPTYjL0ZmcUZDLUY9NiMvRmZxRlEtRj02Iy9GZnFGaW4tRj02Iy9GZnFGZ28tRj02Iy9GZnFGZXA=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3670" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">checklast(Sys[cc],cc,z,J,H,.2462661,L);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEsMS42MDA4NzM4NzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmdGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtSSVtc3VwR0YkNiYtRiw2JFEjMTBGJ0YvLUYsNiRRLCZ1bWludXMwOzEzRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvSSttc2VtYW50aWNzR0YkUSJeRidGLw==">JCIreVEoM2ciISNB</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3671" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Third component Tr,Tb,Tg</Text-field></Title>
<Group labelreference="L3957" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Same computations:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3751" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">cc:=map(op,comp[1..3]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjY2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYlUSJHRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GLDYlUSJCRidGL0YyRlktRiw2JVEiUkYnRi9GMkZZLUYsNiVRI1RyRidGL0YyRlktRiw2JVEjVGJGJ0YvRjJGWS1GLDYlUSNUZ0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNjY0dGKDcoSSJHR0YoSSJCR0YoSSJSR0YoSSNUckdGKEkjVGJHRihJI1RnR0YoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3754" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newsys:=map(op,[seq(Sys[comp[i]],i=1..3)]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnbmV3c3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2KS1GNjYuUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm5GTy1JJW1zdXBHRiQ2JS1GLDYlUSJHRidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZnbkZPRltvLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZ25GTy1GLDYlUSJ6RidGL0YyRjktRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYjNiYtRiw2JVEiQkYnRi9GMkZoby1JJm1mcmFjR0YkNihGW3AtRiM2Ji1GX282JFEiMUYnRjlGaG8tRiw2JVEiUkYnRi9GMkY5LyUubGluZXRoaWNrbmVzc0dGYnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanEvJSliZXZlbGxlZEdGPUY5Rl5wLUYjNihGY3FGaG8tRmluNiVGW3AtRl9vNiRRIjNGJ0Y5RmJvRmhvLUZccTYoRltwLUYjNiZGYHFGaG9GaHBGOUZmcUZocUZbckZdckY5Rl5wLUYjNigtRiw2JVEjVHJGJ0YvRjJGaG9GW3BGaG8tRlxxNihGY3EtRiM2JkZgcUZoby1GLDYlUSNUYkYnRi9GMkY5RmZxRmhxRltyRl1yRjlGXnAtRiM2JkZjc0Zoby1GXHE2KEZocC1GIzYmRmBxRmhvLUYsNiVRI1RnRidGL0YyRjlGZnFGaHFGW3JGXXJGOUZecC1GIzYmRlx0RmhvLUZccTYoRltvLUYjNiZGYHFGaG9GXHNGOUZmcUZocUZbckZdckY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSduZXdzeXNHRig3KCwoKiRJIkdHRigiIiMhIiJGMSIiIkkiekdGKEYzLCZJIkJHRihGNComRjVGNCwmRjRGNEkiUkdGKEYzRjNGMywoRjpGNCokRjUiIiRGMyomRjVGNCwmRjRGNEY3RjNGM0YzLChJI1RyR0YoRjRGNUYzKiZGOkY0LCZGNEY0SSNUYkdGKEYzRjNGMywmRkRGNComRjdGNCwmRjRGNEkjVGdHRihGM0YzRjMsJkZIRjQqJkYxRjQsJkY0RjRGQUYzRjNGMzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3750" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">J:=jac(newsys,cc);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJKR0YoWCwlIUdGKEYoW2dsISIlISEhI0UiJyInLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiYtSSNtb0dGMjYjUSomdW1pbnVzMDtGKC1GMTYlLUkjbW5HRjI2I1EiMkYoLUY3NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YyNiNRIkdGKC1GNzYjUScmcGx1cztGKC1GPTYjUSIxRigtRj02I1EiMEYoRk1GTUZNLUYxNiRGNi1JJm1mcmFjR0YyNiRGSi1GMTYlRkotRjc2I1EoJm1pbnVzO0YoLUZENiNRI1RyRihGTUZKLUYxNiRGNi1GUzYkLUZENiNRInpGKC1JJW1zdXBHRjI2JC1JKG1mZW5jZWRHRjI2Iy1GMTYlRkpGVy1GRDYjUSJCRihGPEZNLUYxNiRGNi1GUzYkRkotRjE2JUZKRlctRkQ2I1EjVGdGKEZNRk0tRjE2JEY2LUZTNiRGW28tRl9vNiQtRmJvNiMtRjE2JUZKRlctRkQ2I1EiUkYoRjxGSi1GMTYkRjYtRlM2JEZKLUYxNiVGSkZXLUZENiNRI1RiRihGTUZNRk1GTUZNRkpGTS1GMTYkRjYtRlM2JEZDLUZfbzYkLUZibzYjRlVGPEZNRk1GTS1GMTYkRjYtRlM2JEZccS1GX282JC1GYm82I0ZjcUY8RkpGTUZNRk1GTUZNLUYxNiRGNi1GUzYkRmZvLUZfbzYkLUZibzYjRl1wRjxGSjcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNXNSKyVHXyIpWyQqbyQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3752" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">charsys:=[op(newsys),LinearAlgebra[Determinant](J)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShjaGFyc3lzR0YoNyksKCokSSJHR0YoIiIjISIiRjEiIiJJInpHRihGMywmSSJCR0YoRjQqJkY1RjQsJkY0RjRJIlJHRihGM0YzRjMsKEY6RjQqJEY1IiIkRjMqJkY1RjQsJkY0RjRGN0YzRjNGMywoSSNUckdGKEY0RjVGMyomRjpGNCwmRjRGNEkjVGJHRihGM0YzRjMsJkZERjQqJkY3RjQsJkY0RjRJI1RnR0YoRjNGM0YzLCZGSEY0KiZGMUY0LCZGNEY0RkFGM0YzRjMsJCoyLCZGMSEiI0Y0RjRGNCw2KiZGN0YyRjpGMkY0KiZGN0YyRjpGNEZPKiZGN0Y0RjpGMkZPKiRGN0YyRjQqJkY3RjRGOkY0IiIlKiRGOkYyRjQqJEY1RjJGM0Y3Rk9GOkZPRjRGNEY0LCZGM0Y0RjpGNEZPLCZGM0Y0RjdGNEZPLFoqKEZERjJGSEYyRkFGMkYzKihGREYyRkhGMkZBRjRGMiooRkRGMkZIRjRGQUYyRjIqKEZERjRGSEYyRkFGMkYyKiZGREYyRkhGMkYzKihGREYyRkhGNEZBRjQhIiUqJkZERjJGQUYyRjMqKEZERjRGSEYyRkFGNEZcbyooRkRGNEZIRjRGQUYyRlxvKiZGSEYyRkFGMkYzKihGN0Y0RjFGNEY6RjRGNComRkRGMkZIRjRGMiomRkRGMkZBRjRGMiomRkRGNEZIRjJGMiooRkRGNEZIRjRGQUY0IiIpKiZGREY0RkFGMkYyKiZGSEYyRkFGNEYyKiZGSEY0RkFGMkYyKiRGREYyRjMqJkZERjRGSEY0RlxvKiZGREY0RkFGNEZcbyokRkhGMkYzKiZGSEY0RkFGNEZcbyokRkFGMkYzRkRGMkZIRjJGQUYyRjNGNEY0LCZGM0Y0RkFGNEZPLCZGM0Y0RkRGNEZPLCZGM0Y0RkhGNEZPRjM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3753" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">a:=.16:L:=newtit(newsys,cc,z,J,a,7):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3756" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">H:=hessian(newsys,cc):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3749" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">checklast(newsys,cc,z,J,H,a,L);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEsOS4wNjQ5NzA5OTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmdGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtSSVtc3VwR0YkNiYtRiw2JFEjMTBGJ0YvLUYsNiRRLCZ1bWludXMwOzE3RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvSSttc2VtYW50aWNzR0YkUSJeRidGLw==">JCIrKio0KFwxKiEjRQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3748" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newtcharsys(charsys,[op(cc),z],[L[-1][1..nops(cc)],a],10); </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3958" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Lengths of the Newton steps on the characteristic system:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3644" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(%[i+1]-%[i],i=1..nops(%)-1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyxLSSdSVEFCTEVHRig2JSI1Qyg+bkZfIilbJCpvJC1JJ01BVFJJWEdGKDYjNyk3Iy1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EzMC4wNzAwODMwMDg0ODI4NDA0Rig3Iy1GNjYjUTMwLjA3MTUwMTQwNjQzOTc0OTdGKDcjLUY2NiNRMzAuMDczNzg4NTI4MzA0NjEzMEYoNyMtRjY2I1EyMC4yNzE0ODA5MTQ1NjM0NjlGKDcjLUY2NiNRMjAuMjc0MTYwMjcwMDQ3OTM1Rig3Iy1GNjYjUTIwLjMxNjI4OTE5MTI3NzkwMkYoNyMtRjY2I1EzMC4wNDIwNDk4MDUwODk3MDQyRigmSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoRihLRi02JSI1ayo+bkZfIilbJCpvJC1GMTYjNyk3Iy1GNjYjUTwmdW1pbnVzMDswLjA1Mzc0ODA1ODA1NTQ4MDNGKDcjLUY2NiNRPCZ1bWludXMwOzAuMDU2MjExNDEzMDA2NzI3MkYoNyMtRjY2I1E8JnVtaW51czA7MC4wNTc5NjQ2NDY3MDg5OTExRig3Iy1GNjYjUTwmdW1pbnVzMDswLjA0MjY1NTM3NTE1MTAxNjFGKDcjLUY2NiNRPCZ1bWludXMwOzAuMDE0OTQ0MTg0NDc4MzkwN0YoNyMtRjY2I1E8JnVtaW51czA7MC4wNDA0MTA2OTI2NDA5NjEyRig3Iy1GNjYjUTwmdW1pbnVzMDswLjAyOTYyNjgxMTY5NDAxNzJGKEZURihLRi02JSI1JTM/bkZfIilbJCpvJC1GMTYjNyk3Iy1GNjYjUTQwLjAwMTYxMDAyODkwMDEwNjU2Rig3Iy1GNjYjUTQwLjAwMzA3NzEzNzI1MDI1Njk5Rig3Iy1GNjYjUTQwLjAwMzEzNDQ1NTEwMTY0MTk4Rig3Iy1GNjYjUTwmdW1pbnVzMDswLjA0NzUyMDk5ODI5NDczMjBGKDcjLUY2NiNRPCZ1bWludXMwOzAuMDQ3NTA0NTY1MjQxMjMzOUYoNyMtRjY2I1E8JnVtaW51czA7MC4wNTE3MzUyMzM4MTQyMjc1Rig3Iy1GNjYjUT0mdW1pbnVzMDswLjAwMTk3NTQzNTg4OTIxMTA2RihGVEYoS0YtNiUiNS8tc3dBOilbJCpvJC1GMTYjNyk3Iy1GNjYjUTQwLjAwMTIxNDQ1NDY1OTcwNjY1Rig3Iy1GNjYjUTQwLjAwMTIzMjExMjU5ODYxNzg4Rig3Iy1GNjYjUTQwLjAwMTI3NDA2OTI1MjQxOTAyRig3Iy1GNjYjUTwmdW1pbnVzMDswLjAzNDUxNjI5NDM0ODU3MTdGKDcjLUY2NiNRPCZ1bWludXMwOzAuMDQyNDQ1Mjg2ODAyODQzN0YoNyMtRjY2I1E8JnVtaW51czA7MC4wNDE3NjQ3Mjc0NTUxNTI1Rig3Iy1GNjYjUTUwLjAwMDY4MjQ5Mzg3NTIzOTYzN0YoRlRGKEtGLTYlIjVDLnN3QTopWyQqbyQtRjE2IzcpNyMtRjY2I1E+JnVtaW51czA7MC4wMDA5NTQzNjgyNjIwMTc2NjlGKDcjLUY2NiNRPiZ1bWludXMwOzAuMDAwOTc4ODQ2NjIxODQ0OTcwRig3Iy1GNjYjUT0mdW1pbnVzMDswLjAwMTAxMDYzMzk5OTcwNTMwRig3Iy1GNjYjUTwmdW1pbnVzMDswLjAxNTgwMjQxNTY5ODAwMDRGKDcjLUY2NiNRPCZ1bWludXMwOzAuMDE5MzY3MDA1OTA4NDAzOEYoNyMtRjY2I1E8JnVtaW51czA7MC4wMjAwMTczMDEwNTQxMjcwRig3Iy1GNjYjUT4mdW1pbnVzMDswLjAwMDUzNzUyNTU0NTg5OTkyMEYoRlRGKEtGLTYlIjVXL3N3QTopWyQqbyQtRjE2IzcpNyMtRjY2I1E+JnVtaW51czA7MC4wMDAzNDQ1ODczOTI3NDg1OTFGKDcjLUY2NiNRPiZ1bWludXMwOzAuMDAwMzUzMjQyNDcwNzYxOTMzRig3Iy1GNjYjUT4mdW1pbnVzMDswLjAwMDM2NDcxMTIyODA5MzQ1MUYoNyMtRjY2I1E9JnVtaW51czA7MC4wMDI2MTkwNTU4Mjg4NDc1OEYoNyMtRjY2I1E9JnVtaW51czA7MC4wMDMwNDIzMzc0ODY5MjEyM0YoNyMtRjY2I1E9JnVtaW51czA7MC4wMDMzMDMyOTMyMzE1NDc4OEYoNyMtRjY2I1E+JnVtaW51czA7MC4wMDAxOTUxMTY3ODIxNjI2MDhGKEZURihLRi02JSI1azBzd0E6KVskKm8kLUYxNiM3KTcjLUklbXJvd0dGNzYlLUY2NiNROiZ1bWludXMwOzkuOTUxODI3ODc5NTc4NDlGKC1JI21vR0Y3NiNRKCZ0aW1lcztGKC1JJW1zdXBHRjc2JS1GNjYjUSMxMEYoLUY2NiNRKyZ1bWludXMwOzZGKC9JK21zZW1hbnRpY3NHRjdRIl5GKDcjLUY2NiNRPyZ1bWludXMwOzAuMDAwMDEwMTg1NjAzMjI4ODIzOUYoNyMtRjY2I1E/JnVtaW51czA7MC4wMDAwMTA1MTU5MzE2MzMyMDM3Rig3Iy1GNjYjUT8mdW1pbnVzMDswLjAwMDA2MDkzNTc4MjI5NjA0NTVGKDcjLUY2NiNRPyZ1bWludXMwOzAuMDAwMDY3ODUyNzI0NTIzODY0N0YoNyMtRjY2I1E/JnVtaW51czA7MC4wMDAwNzU1MTI0MTYzMjI0MjA4Rig3Iy1GZHk2JS1GNjYjUTomdW1pbnVzMDs1LjczNDM0ODM4NjU0OTA3RihGaXlGXXpGVEYoS0YtNiUiNSVvP25GXyIpWyQqbyQtRjE2IzcpNyMtRmR5NiUtRjY2I1E6JnVtaW51czA7NS40MDE4MjgzMTc5ODU3NUYoRml5LUZeejYlRmB6LUY2NiNRKyZ1bWludXMwOzlGKEZmejcjLUZkeTYlLUY2NiNROiZ1bWludXMwOzUuNTIxMDgyODk2NDIwMjhGKEZpeUZfXWw3Iy1GZHk2JS1GNjYjUTomdW1pbnVzMDs1LjY5OTY3NTY0ODExODY4RihGaXlGX11sNyMtRmR5NiUtRjY2I1E6JnVtaW51czA7My4xODE2MjQxODYzMzI1MEYoRml5LUZeejYlRmB6LUY2NiNRKyZ1bWludXMwOzhGKEZmejcjLUZkeTYlLUY2NiNROiZ1bWludXMwOzMuNDc4MTg4NzY0NzgyNzlGKEZpeUZmXmw3Iy1GZHk2JS1GNjYjUTomdW1pbnVzMDszLjg4ODIwODA5OTkzMzYyRihGaXlGZl5sNyMtRmR5NiUtRjY2I1E6JnVtaW51czA7My4xNDcyODQ5MDQ5MTQxMkYoRml5Rl9dbEZURihLRi02JSI1LzNzd0E6KVskKm8kLUYxNiM3KTcjLUZkeTYlLUY2NiNROiZ1bWludXMwOzEuNDQzMjg5OTMyMDEyNzBGKEZpeS1GXno2JUZgei1GNjYjUSwmdW1pbnVzMDsxNUYoRmZ6NyMtRmR5NiUtRjY2I1E6JnVtaW51czA7MS40OTg4MDEwODMyNDM5NkYoRml5RmlgbDcjLUZkeTYlLUY2NiNROiZ1bWludXMwOzEuNTI2NTU2NjU4ODU5NTlGKEZpeUZpYGw3Iy1GZHk2JS1GNjYjUTomdW1pbnVzMDsxLjA5OTEyMDc5NDM3ODkwRihGaXktRl56NiVGYHotRjY2I1EsJnVtaW51czA7MTRGKEZmejcjLUZkeTYlLUY2NiNROiZ1bWludXMwOzEuMjM3ODk4NjcyNDU3MDVGKEZpeUZgYmw3Iy1GZHk2JS1GNjYjUTomdW1pbnVzMDsxLjM0MzM2OTg1OTc5NjQ0RihGaXlGYGJsNyMtRmR5NiUtRjY2I1E6JnVtaW51czA7OC42MDQyMjg0NDA4NDQ5NkYoRml5LUZeejYlRmB6LUY2NiNRLCZ1bWludXMwOzE2RihGZnpGVEYoS0YtNiUiNUM0c3dBOilbJCpvJC1GMTYjNyk3Iy1GNjYjUSMwLkYoRmJkbEZiZGw3Iy1GZHk2JS1GNjYjUTEzLjIxOTY0Njc3MTQxMjk1RihGaXlGaWBsNyMtRmR5NiUtRjY2I1ExNC4xNjMzMzYzNDIzNDQzNEYoRml5RmlgbDcjLUZkeTYlLUY2NiNRMTQuMjE4ODQ3NDkzNTc1NTlGKEZpeUZpYGxGYmRsRlRGKDcsLUZUNiMvSSQlaWRHRihGLy1GVDYjL0ZcZmxGWi1GVDYjL0ZcZmxGZnAtRlQ2Iy9GXGZsRmhyLUZUNiMvRlxmbEZqdC1GVDYjL0ZcZmxGXHctRlQ2Iy9GXGZsRl55LUZUNiMvRlxmbEZlXGwtRlQ2Iy9GXGZsRl9gbC1GVDYjL0ZcZmxGXmRs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3959" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The radius of convergence has been found, together with the values of the generating functions there:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3643" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vals:=[seq(cc[i]=%%[-1][i],i=1..nops(cc)),rho=%%[-1][-1]];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEldmFsc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYyLUYjNiYtRiw2JVEiR0YnRi9GMi1GNjYuUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRMjAuMjE3ODUwNTIxMTAyNjk4RidGOUY5LUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GIzYmLUYsNiVRIkJGJ0YvRjJGZW4tRmluNiRRMjAuMjE5MzU1NzM0MjE5ODkxRidGOUY5RlxvLUYjNiYtRiw2JVEiUkYnRi9GMkZlbi1GaW42JFEyMC4yMjMyMTc2MDk2Nzg4MzdGJ0Y5RjlGXG8tRiM2Ji1GLDYlUSNUckYnRi9GMkZlbi1GaW42JFEyMC41ODg2MzM0Mzc3NzczNzFGJ0Y5RjlGXG8tRiM2Ji1GLDYlUSNUYkYnRi9GMkZlbi1GaW42JFEyMC40NjYyOTUyNjgxNzMzMTlGJ0Y5RjlGXG8tRiM2Ji1GLDYlUSNUZ0YnRi9GMkZlbi1GaW42JFEyMC41Mjk1Nzc2MTA2MDAyNDhGJ0Y5RjlGXG8tRiM2Ji1GLDYlUSYmcmhvO0YnL0YwRj1GOUZlbi1GaW42JFEyMC4xNzAzOTE2NzE1NTc5ODFGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSV2YWxzR0YoNykvSSJHR0YoJCIwKXAtNl9deUAhIzovSSJCR0YoJCIwIiopPlV0YiQ+I0YzL0kiUkdGKCQiMFApeSc0d0BCI0YzL0kjVHJHRigkIjBydHhQTWopZUYzL0kjVGJHRigkIjA+TDxvX0htJUYzL0kjVGdHRigkIjBbLWc1d2RIJkYzL0kkcmhvR0YoJCIwIil6YnI7UnEiRjM3IzcpL0YwXTNGQ0JFMjg2OUZDNkJEMEUvRjVdM0ZDQzEzRDk0NDU1MEU1Qy9GOV0zRkNDOTI2NTA2QkIxRjgwL0Y9XTNGRTJENjE1Q0E5MkJGNjAvRkFdM0ZEREQ3QzgxQkM1NUY4QS9GRV0zRkUwRjI0Q0JFQzcxOUIyL0ZJXTNGQzVDRjY0RjA2RDE4MzE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3679" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Evaluation at a&lt;rho gives a lower bound on the values of all coordinates at rho:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3681" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newtit(newsys,cc,z,J,.1703916,10);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNjotRi82Ji1GLDYoLUYvNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYoLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGTy8lK2dyb3VwYWxpZ25HRk8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGVkZHRkpGTUZQRlJGOkY6RjpGOkY6LyUmYWxpZ25HUSVheGlzRicvRk5RJ2NlbnRlckYnL0ZRRmduL0ZTUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRltwLyUmZnJhbWVHRltwLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGTC8lLWVxdWFsY29sdW1uc0dGTC8lLWRpc3BsYXlzdHlsZUdGTC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zob0ZHRkpGREZEL0krbXNlbWFudGljc0dGJFEqQ29sVmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl5xRkdGSkZELUkjbW9HRiQ2LlEiLEYnRkQvJSZmZW5jZUdGTC8lKnNlcGFyYXRvckdGXW8vJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGTC1GLzYmLUYsNigtRi82Ji1GODY6LUY7NigtRj42Ki1GQTYkUTIwLjE3MDM5MTYwMDAwMDAwMEYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuMjA2MjU2MTI1MTAwODk3RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC4yMTA0ODI5NDEwNjU3NDJGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjM4MDg3NDU0MTA2NTc0MkYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGYHRGaXNGWUZmbkZobkZpbkZbb0Zeb0Zhb0Zjb0Zmb0Zpb0ZccEZecEZgcEZjcEZlcEZncEZpcEZccUZHRkpGREZERl5xRmFxRmRxRl5xRkdGSkZERmdxLUYvNiYtRiw2KC1GLzYmLUY4NjotRjs2KC1GPjYqLUZBNiRRMjAuMjE0NDMzNzA3NzcxNzY4RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC4yMTkyNzY0MzI3MzQyMzZGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjIyMzEzNjYxNDgwMjc0OUYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuNDkzNTM3NDkwNDQ5MDc2RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC4zMzIwNTI4Nzc3NTU5NTJGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjM5NjQzMDI0NDQyNzY3MEYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGWUZmbkZobkZpbkZbb0Zeb0Zhb0Zjb0Zmb0Zpb0ZccEZecEZgcEZjcEZlcEZncEZpcEZccUZHRkpGREZERl5xRmFxRmRxRl5xRkdGSkZERmdxLUYvNiYtRiw2KC1GLzYmLUY4NjotRjs2KC1GPjYqLUZBNiRRMjAuMjE3ODI5OTU0NjQ5OTM1RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC4yMTkzNTU2MDA5MTgwMTBGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjIyMzIxNzQ3MjI2NDAxMEYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuNTQyODAzNjYzNjAxMTg5RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC40MDg0ODc3NzY0MzcyNjBGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjQ3MTI4NjYyNjA1MzQ1OUYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGWUZmbkZobkZpbkZbb0Zeb0Zhb0Zjb0Zmb0Zpb0ZccEZecEZgcEZjcEZlcEZncEZpcEZccUZHRkpGREZERl5xRmFxRmRxRl5xRkdGSkZERmdxLUYvNiYtRiw2KC1GLzYmLUY4NjotRjs2KC1GPjYqLUZBNiRRMjAuMjE3ODUwMzkzNTUzNzk0RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC4yMTkzNTU2MDQxODYxNDFGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjIyMzIxNzQ3NTQyMjE5NkYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuNTY3MTQ2MTM0MjA5NDMyRidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC40Mzg4NzY0MDg2Nzk2NDJGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYkUTIwLjUwMTg1OTQ0MDY3MzQ1NEYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGWUZmbkZobkZpbkZbb0Zeb0Zhb0Zjb0Zmb0Zpb0ZccEZecEZgcEZjcEZlcEZncEZpcEZccUZHRkpGREZERl5xRmFxRmRxRl5xRkdGSkZERmdxLUYvNiYtRiw2KC1GLzYmLUY4NjotRjs2KC1GPjYqLUZBNiRRMjAuMjE3ODUwMzk0Mjk0MDkxRidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUkZoXGxGX11sLUY7NigtRj42Ki1GQTYkUTIwLjU3ODE2Mzc5OTAzODczOEYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuNDUyOTM2Mzk0Njc4Njk3RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC41MTYwOTkwMjY2NzQ4NDFGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRllGZm5GaG5GaW5GW29GXm9GYW9GY29GZm9GaW9GXHBGXnBGYHBGY3BGZXBGZ3BGaXBGXHFGR0ZKRkRGREZecUZhcUZkcUZecUZHRkpGREZncS1GLzYmLUYsNigtRi82Ji1GODY6RmNfbEZoXGxGX11sLUY7NigtRj42Ki1GQTYkUTIwLjU4MzQ2MTk4ODUwNTc5OUYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuNDU5Njk2NDY1MDk0MDQyRidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC41MjI5MTk5MzE3OTM1MTRGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRllGZm5GaG5GaW5GW29GXm9GYW9GY29GZm9GaW9GXHBGXnBGYHBGY3BGZXBGZ3BGaXBGXHFGR0ZKRkRGREZecUZhcUZkcUZecUZHRkpGREZncS1GLzYmLUYsNigtRi82Ji1GODY6RmNfbEZoXGxGX11sLUY7NigtRj42Ki1GQTYkUTIwLjU4NjA1NDM5NTE5NjM0NEYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuNDYzMDA0MzYwMTA0Mjc4RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC41MjYyNTc0NDQxMTUzNjRGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRllGZm5GaG5GaW5GW29GXm9GYW9GY29GZm9GaW9GXHBGXnBGYHBGY3BGZXBGZ3BGaXBGXHFGR0ZKRkRGREZecUZhcUZkcUZecUZHRkpGREZncS1GLzYmLUYsNigtRi82Ji1GODY6RmNfbEZoXGxGX11sLUY7NigtRj42Ki1GQTYkUTIwLjU4NzMyNzk3MjQ1NDY2NkYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuNDY0NjI5NTA3NjY4Mjg0RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC41Mjc4OTcwMTY0OTk0MDRGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRllGZm5GaG5GaW5GW29GXm9GYW9GY29GZm9GaW9GXHBGXnBGYHBGY3BGZXBGZ3BGaXBGXHFGR0ZKRkRGREZecUZhcUZkcUZecUZHRkpGREZncS1GLzYmLUYsNigtRi82Ji1GODY6RmNfbEZoXGxGX11sLUY7NigtRj42Ki1GQTYkUTIwLjU4Nzk0MjE0OTcwNjE4OUYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuNDY1NDEzMjM2MjU2NDY0RidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC41Mjg2ODc2ODY5MjU2NzdGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRllGZm5GaG5GaW5GW29GXm9GYW9GY29GZm9GaW9GXHBGXnBGYHBGY3BGZXBGZ3BGaXBGXHFGR0ZKRkRGREZecUZhcUZkcUZecUZHRkpGREZncS1GLzYmLUYsNigtRi82Ji1GODY6RmNfbEZoXGxGX11sLUY7NigtRj42Ki1GQTYkUTIwLjU4ODIxMzM5MjYwNzc5NkYnRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiRRMjAuNDY1NzU5MzYwMDk2ODMyRidGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JFEyMC41MjkwMzY4NzQ4OTE1NzJGJ0ZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRllGZm5GaG5GaW5GW29GXm9GYW9GY29GZm9GaW9GXHBGXnBGYHBGY3BGZXBGZ3BGaXBGXHFGR0ZKRkRGREZecUZhcUZkcUZecUZHRkpGREZHRkpGREZERmFxRmRxLUYsNiYtRi82Oi1GLDYoLUYvNiYtRjg2PC1GOzYoLUY+NiotRkE2JkZDRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRmpqbEZqamxGampsRmpqbEZqamxGR0ZKRlkvRk5RKWJhc2VsaW5lRicvRlFGW3FGaW5GW29GXm9GYW9GY29GZm9GaW9GXHBGXnBGYHBGY3BGZXBGZ3BGaXBGXHFGR0ZKRkRGR0ZKRkQvRmJxUSJbRicvRmVxUSJdRidGZ3EtRiw2KC1GLzYmLUY4NjwtRjs2KC1GPjYqLUZBNiZRKjAuMTcwMzkxNkYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTMwLjIwNjI1NjEyNTEwMDg5NzVGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlE0MC4yMTA0ODI5NDEwNjU3NDIwM0YnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTQwLjM4MDg3NDU0MTA2NTc0MjAzRidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGZFxtRl1cbUZHRkpGWUZgW21GaG5GaW5GW29GXm9GYW9GY29GZm9GaW9GXHBGXnBGYHBGY3BGZXBGZ3BGaXBGXHFGR0ZKRkRGR0ZKRkRGY1ttRmVbbUZncS1GLDYoLUYvNiYtRjg2PC1GOzYoLUY+NiotRkE2JlE0MC4yMTQ0MzM3MDc3NzE3Njc5M0YnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTQwLjIxOTI3NjQzMjczNDIzNTg2RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRNDAuMjIzMTM2NjE0ODAyNzQ4NTdGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlE0MC40OTM1Mzc0OTA0NDkwNzU2M0YnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTMwLjMzMjA1Mjg3Nzc1NTk1MjRGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlE0MC4zOTY0MzAyNDQ0Mjc2NzAwNUYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRkdGSkZZRmBbbUZobkZpbkZbb0Zeb0Zhb0Zjb0Zmb0Zpb0ZccEZecEZgcEZjcEZlcEZncEZpcEZccUZHRkpGREZHRkpGREZjW21GZVttRmdxLUYsNigtRi82Ji1GODY8LUY7NigtRj42Ki1GQTYmUTMwLjIxNzgyOTk1NDY0OTkzNTVGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlE0MC4yMTkzNTU2MDA5MTgwMDk2MkYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTQwLjIyMzIxNzQ3MjI2NDAwOTY1RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRMzAuNTQyODAzNjYzNjAxMTg4N0YnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTMwLjQwODQ4Nzc3NjQzNzI2MDFGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlEzMC40NzEyODY2MjYwNTM0NTkxRidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGR0ZKRllGYFttRmhuRmluRltvRl5vRmFvRmNvRmZvRmlvRlxwRl5wRmBwRmNwRmVwRmdwRmlwRlxxRkdGSkZERkdGSkZERmNbbUZlW21GZ3EtRiw2KC1GLzYmLUY4NjwtRjs2KC1GPjYqLUZBNiZRNDAuMjE3ODUwMzkzNTUzNzk0MjRGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlE0MC4yMTkzNTU2MDQxODYxNDA5MkYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTQwLjIyMzIxNzQ3NTQyMjE5NjI1RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRMzAuNTY3MTQ2MTM0MjA5NDMxOUYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTMwLjQzODg3NjQwODY3OTY0MjRGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlEzMC41MDE4NTk0NDA2NzM0NTQ0RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlJGR0ZKRllGYFttRmhuRmluRltvRl5vRmFvRmNvRmZvRmlvRlxwRl5wRmBwRmNwRmVwRmdwRmlwRlxxRkdGSkZERkdGSkZERmNbbUZlW21GZ3EtRiw2KC1GLzYmLUY4NjwtRjs2KC1GPjYqLUZBNiZRNDAuMjE3ODUwMzk0Mjk0MDkwODdGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlE0MC4yMTkzNTU2MDQxODYxNDA5NUYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTQwLjIyMzIxNzQ3NTQyMjE5NjIyRidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZGYGBsRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSLUY7NigtRj42Ki1GQTYmUTQwLjQ1MjkzNjM5NDY3ODY5Njk1RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRMzAuNTE2MDk5MDI2Njc0ODQwOUYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRkdGSkZZRmBbbUZobkZpbkZbb0Zeb0Zhb0Zjb0Zmb0Zpb0ZccEZecEZgcEZjcEZlcEZncEZpcEZccUZHRkpGREZHRkpGREZjW21GZVttRmdxLUYsNigtRi82Ji1GODY8LUY7NigtRj42Ki1GQTYmUTMwLjIxNzg1MDM5NDI5NDA5MDhGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUkZmZ21GXWVtLUY7NigtRj42Ki1GQTYmUTMwLjU4MzQ2MTk4ODUwNTc5OTRGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlEzMC40NTk2OTY0NjUwOTQwNDI0RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRMzAuNTIyOTE5OTMxNzkzNTE0NEYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRkdGSkZZRmBbbUZobkZpbkZbb0Zeb0Zhb0Zjb0Zmb0Zpb0ZccEZecEZgcEZjcEZlcEZncEZpcEZccUZHRkpGREZHRkpGREZjW21GZVttRmdxLUYsNigtRi82Ji1GODY8Rl9nbUZmZ21GXWVtLUY7NigtRj42Ki1GQTYmUTMwLjU4NjA1NDM5NTE5NjM0NDFGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlEzMC40NjMwMDQzNjAxMDQyNzc4RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRMzAuNTI2MjU3NDQ0MTE1MzY0MkYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRkdGSkZZRmBbbUZobkZpbkZbb0Zeb0Zhb0Zjb0Zmb0Zpb0ZccEZecEZgcEZjcEZlcEZncEZpcEZccUZHRkpGREZHRkpGREZjW21GZVttRmdxLUYsNigtRi82Ji1GODY8Rl5qbUZmZ21GXWVtLUY7NigtRj42Ki1GQTYmUTMwLjU4NzMyNzk3MjQ1NDY2NTZGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlEzMC40NjQ2Mjk1MDc2NjgyODQ1RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRMzAuNTI3ODk3MDE2NDk5NDA0M0YnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRkdGSkZZRmBbbUZobkZpbkZbb0Zeb0Zhb0Zjb0Zmb0Zpb0ZccEZecEZgcEZjcEZlcEZncEZpcEZccUZHRkpGREZHRkpGREZjW21GZVttRmdxLUYsNigtRi82Ji1GODY8Rl9nbUZmZ21GXWVtLUY7NigtRj42Ki1GQTYmUTMwLjU4Nzk0MjE0OTcwNjE4OTFGJ0ZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlEzMC40NjU0MTMyMzYyNTY0NjM3RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRMzAuNTI4Njg3Njg2OTI1Njc3MkYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRkdGSkZZRmBbbUZobkZpbkZbb0Zeb0Zhb0Zjb0Zmb0Zpb0ZccEZecEZgcEZjcEZlcEZncEZpcEZccUZHRkpGREZHRkpGREZjW21GZVttRmdxLUYsNigtRi82Ji1GODY8Rl5qbUZmZ21GXWVtLUY7NigtRj42Ki1GQTYmRmFpbEZHRkpGREZHRkpGTUZQRlJGVEZXRkdGSkZNRlBGUi1GOzYoLUY+NiotRkE2JlEzMC40NjU3NTkzNjAwOTY4MzE5RidGR0ZKRkRGR0ZKRk1GUEZSRlRGV0ZHRkpGTUZQRlItRjs2KC1GPjYqLUZBNiZRMzAuNTI5MDM2ODc0ODkxNTcxOUYnRkdGSkZERkdGSkZNRlBGUkZURldGR0ZKRk1GUEZSRkdGSkZZRmBbbUZobkZpbkZbb0Zeb0Zhb0Zjb0Zmb0Zpb0ZccEZecEZgcEZjcEZlcEZncEZpcEZccUZHRkpGREZHRkpGREZjW21GZVttRkdGSkZERkRGY1ttRmVbbQ==">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3680" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">checklast(newsys,cc,z,J,H,.1703916,L); # bound on the distance to the value</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEsOS4wNjQ5NzA5OTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmdGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtSSVtc3VwR0YkNiYtRiw2JFEjMTBGJ0YvLUYsNiRRLCZ1bWludXMwOzE3RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvSSttc2VtYW50aWNzR0YkUSJeRidGLw==">JCIrKio0KFwxKiEjRQ==</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Last component F</Text-field></Title>
<Group hide-input="false" labelreference="L3682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">F=subs(gfsys,F);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZlcXVhbHM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JJW1zdXBHRiQ2JS1GNjYuUS8mRXhwb25lbnRpYWxFO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4xMTExMTExZW1GJ0ZPLUYsNiVRI1RyRidGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5">L0kiRkc2Ii1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjSSNUckdGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3960" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Since this is an exponential, its singularities are those of its argument.</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3687" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(%,vals);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZlcXVhbHM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRMTEuODAxNTI0ODM2Njc5NTFGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMvSSJGR0YoJCIwXnptJFtfLD0hIzk3Iy9GLV0zRkZDRDMwQkI1MDc4NjIw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3757" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vals:=[op(vals),%];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEldmFsc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzY0LUYjNiYtRiw2JVEiR0YnRi9GMi1GNjYuUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRMjAuMjE3ODUwNTIxMTAyNjk4RidGOUY5LUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GIzYmLUYsNiVRIkJGJ0YvRjJGZW4tRmluNiRRMjAuMjE5MzU1NzM0MjE5ODkxRidGOUY5RlxvLUYjNiYtRiw2JVEiUkYnRi9GMkZlbi1GaW42JFEyMC4yMjMyMTc2MDk2Nzg4MzdGJ0Y5RjlGXG8tRiM2Ji1GLDYlUSNUckYnRi9GMkZlbi1GaW42JFEyMC41ODg2MzM0Mzc3NzczNzFGJ0Y5RjlGXG8tRiM2Ji1GLDYlUSNUYkYnRi9GMkZlbi1GaW42JFEyMC40NjYyOTUyNjgxNzMzMTlGJ0Y5RjlGXG8tRiM2Ji1GLDYlUSNUZ0YnRi9GMkZlbi1GaW42JFEyMC41Mjk1Nzc2MTA2MDAyNDhGJ0Y5RjlGXG8tRiM2Ji1GLDYlUSYmcmhvO0YnL0YwRj1GOUZlbi1GaW42JFEyMC4xNzAzOTE2NzE1NTc5ODFGJ0Y5RjlGXG8tRiM2Ji1GLDYlUSJGRidGL0YyRmVuLUZpbjYkUTExLjgwMTUyNDgzNjY3OTUxRidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSV2YWxzR0YoNyovSSJHR0YoJCIwKXAtNl9deUAhIzovSSJCR0YoJCIwIiopPlV0YiQ+I0YzL0kiUkdGKCQiMFApeSc0d0BCI0YzL0kjVHJHRigkIjBydHhQTWopZUYzL0kjVGJHRigkIjA+TDxvX0htJUYzL0kjVGdHRigkIjBbLWc1d2RIJkYzL0kkcmhvR0YoJCIwIil6YnI7UnEiRjMvSSJGR0YoJCIwXnptJFtfLD0hIzk3IzcqL0YwXTNGQ0JFMjg2OUZDNkJEMEUvRjVdM0ZDQzEzRDk0NDU1MEU1Qy9GOV0zRkNDOTI2NTA2QkIxRjgwL0Y9XTNGRTJENjE1Q0E5MkJGNjAvRkFdM0ZEREQ3QzgxQkM1NUY4QS9GRV0zRkUwRjI0Q0JFQzcxOUIyL0ZJXTNGQzVDRjY0RjA2RDE4MzEvRk1dM0ZGQ0QzMEJCNTA3ODYyMA==</Equation></Text-field>
</Output>
</Group>
</Section>
<Group labelreference="L3720" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Expansions at the Dominant Singularity (Section 8.4)</Text-field></Title>
<Group labelreference="L3877" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The following procedure is an optimization: it computes orders for Newton iteration over power series that avoid overshooting with powers of 2</Text-field>
</Input>
</Group>
<Group labelreference="L3876" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group><CodeEditor-ExecGroup view="presentation" labelreference="L3879" drawlabel="true" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion3" expanded="false" visible="true" pixel-width="500" pixel-height="200" code-language="text/maple" autofit="true" wrapping="true" show-border="true" code-line-numbers="true">newtords:=proc(k) 
	option remember;
	local i,oo,j;oo[1]:=k; 
	for i while oo[i]&lt;&gt;1 do oo[i+1]:=ceil(oo[i]/2) od: [seq(oo[i-j],j=1..i-1)]
end:</EC-CodeEditor></CodeEditor-ExecGroup>
<Group labelreference="L3875" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Expansion of G,B,R</Text-field></Title>
<Group labelreference="L3961" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Change this variable to compute more terms in the expansion</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">nbterms:=4;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEobmJ0ZXJtc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjRGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShuYnRlcm1zR0YoIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3808" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq:=op(Sys[[G]]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1JJW1zdXBHRiQ2JS1GLDYlUSJHRidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGT0ZaLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWRk8tRiw2JVEiekYnRi9GMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlcUdGKCwoKiRJIkdHRigiIiMhIiJGMCIiIkkiekdGKEYyNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3774" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Newton iteration for G</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3777" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newtit:=subs(z=subs(vals,rho)*(1-u),G-eq/diff(eq,G));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnbmV3dGl0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRIkdGJ0YvRjItRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZYRk8tSSZtZnJhY0dGJDYoLUYjNistRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRldGWUZPLUklbXN1cEdGJDYlRlEtSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRldGWUZPRlFGVC1GYG82JFEyMC4xNzAzOTE2NzE1NTc5ODFGJ0Y5RmZvLUYjNiZGaW8tRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZicEZPLUYsNiVRInVGJ0YvRjJGOUY5LUYjNidGaW4tRiM2JkZfb0ZecEZRRjlGZm8tRmBvNiRRIjFGJ0Y5RjkvJS5saW5ldGhpY2tuZXNzR0ZdcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSduZXd0aXRHRigsJkkiR0dGKCIiIiomLCoqJEYvIiIjISIiRi9GMCQhMCIpemJyO1JxIiEjOkYwSSJ1R0YoJCIwIil6YnI7UnEiRjhGMCwmRi8hIiNGMEYwRjVGNTcjLCZGL0YwKiYsKkYzRjVGL0YwXUJGQzVDRjY0RjA2RDE4MzFGMEY5XTNGQzVDRjY0RjA2RDE4MzFGMEY8RjVGNQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3962" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Starting point (constant coefficient):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3775" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">subs(vals,G);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEyMC4yMTc4NTA1MjExMDI2OThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMkIjApcC02X115QCEjOjcjXTNGQ0JFMjg2OUZDNkJEMEU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3963" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Iteration:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3771" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i in newtords(nbterms) do series(subs(G=convert(%,polynom),newtit),u,i) od;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFE1MC4yMTc4NTA1MjExMDI2OTc3MDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmbWludXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtRiM2Ji1GLDYkUTIwLjMwMTk1MjgzNzU5NDk5OEYnRi8tRjM2LlExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZVRkotSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi9GLw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMrJ0kidUdGKF0zRkNCRTI4NjlGQzZCRDBFIiIhJCEwKSpcZlBHJj5JISM6IiIiNyMrJ0YtRi5GL11CRkQzNTMzMUZFOTlFQTIwRjM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFE1MC4yMTc4NTA1MjExMDI2OTc3MDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmbWludXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtRiM2Ji1GLDYkUTUwLjMwMTk1MjgzNzU5NDk5NzgwM0YnRi8tRjM2LlExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZVRkotSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8tRjM2LlEnJnBsdXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRkVGSEZKLUYjNiYtRiw2JFE1MC4xNjE1NzMwNzE5OTAwNzM1MzZGJ0YvRlEtSSVtc3VwR0YkNiVGVy1GLDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0YyLUYjNiYtRiw2JFEyMC4xNzI5MTM0Nzc0ODM2OTBGJ0YvRlEtRmNvNiVGVy1GLDYkUSIzRidGL0Zob0YvRmpuLUYjNiYtRjM2LlEiT0YnRi9GNkY5RjtGPUY/RkFGQ0ZURlZGSi1GMzYuUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWRkotSShtZmVuY2VkR0YkNiQtRiM2Ji1GY282JUZXLUYsNiRRIjRGJ0YvRmhvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GL0YvRi8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMrLUkidUdGKF0zRkNCRTI4NjlGQzZCRDBFIiIhXUJGRDM1MzMxRkU5OUVBMjAiIiJdM0ZDNEFFNkQyQTBFNDk4QyIiIyQhMCFwJFt4TSJIPCEjOiIiJC1JIk9HRiU2I0YxIiIlNyMrLUYtRi5GL0YwRjFGMkYzXUJGQzYyMjA3NjE2QTQwMTlGN0Y4Rjs=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3773" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">serG:=%;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElc2VyR0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRNTAuMjE3ODUwNTIxMTAyNjk3NzAzRidGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORllGTy1GIzYmLUZSNiRRNTAuMzAxOTUyODM3NTk0OTk3ODAzRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vRk8tRiw2JVEidUYnRi9GMkY5LUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGTy1GIzYmLUZSNiRRNTAuMTYxNTczMDcxOTkwMDczNTM2RidGOUZqbi1JJW1zdXBHRiQ2JUZgby1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUZVLUYjNiYtRlI2JFEyMC4xNzI5MTM0Nzc0ODM2OTBGJ0Y5RmpuLUZccDYlRmBvLUZSNiRRIjNGJ0Y5RmFwRjlGY28tRiM2Ji1GNjYuUSJPRidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vRk8tRjY2LlEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vRk8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GXHA2JUZgby1GUjYkUSI0RidGOUZhcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzZXJHR0YoKy1JInVHRihdM0ZDQkUyODY5RkM2QkQwRSIiIV1CRkQzNTMzMUZFOTlFQTIwIiIiXTNGQzRBRTZEMkEwRTQ5OEMiIiMkITAhcCRbeE0iSDwhIzoiIiQtSSJPR0YlNiNGMyIiJTcjKy1GL0YwRjFGMkYzRjRGNV1CRkM2MjIwNzYxNkE0MDE5RjlGOkY9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3846" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Newton iteration for B,R</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3845" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">cc:=comp[2];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjY2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSShtZmVuY2VkR0YkNiYtRiM2KC1GLDYlUSJCRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GLDYlUSJSRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNjY0dGKDckSSJCR0YoSSJSR0YoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3882" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Sys[cc];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJCRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEoJm1pbnVzO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLyUpZXF1YWxpdHlHRkItSSZtZnJhY0dGJDYoLUYxNiVRInpGJ0Y0RjctRiw2Ji1JI21uR0YkNiRRIjFGJ0Y+RjotRjE2JVEiUkYnRjRGN0Y+LyUubGluZXRoaWNrbmVzc0dGW28vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY28vJSliZXZlbGxlZEdGQkY+LUY7Ni5RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRidGVC1GLDYoRlxvRjotSSVtc3VwR0YkNiVGWS1GaW42JFEiM0YnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjotRlc2KEZZLUYsNiZGaG5GOkYwRj5GX29GYW9GZG9GZm9GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyQsJkkiQkc2IiIiIiomSSJ6R0YlRiYsJkYmRiZJIlJHRiUhIiJGK0YrLChGKkYmKiRGKCIiJEYrKiZGKEYmLCZGJkYmRiRGK0YrRis=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3964" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This is not as efficient as possible. In general, one would avoid the computation of an inverse. We keep this version to make the session clearer.</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3854" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newtit:=subs(z=subs(vals,rho)*(1-u),Vector(cc)-jac(%,cc)^(-1).Vector(%));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSduZXd0aXRHRihYKiUhR0YoRihbZ2whIyUhISEiIyIjLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNictSSNtaUdGMjYjUSJCRigtSSNtb0dGMjYjUSgmbWludXM7RigtSSZtZnJhY0dGMjYkLUYxNictSSVtc3VwR0YyNiQtSShtZmVuY2VkR0YyNiMtRjE2Ji1GOzYjUSomdW1pbnVzMDtGKC1JI21uR0YyNiNRIjFGKC1GOzYjUScmcGx1cztGKC1GNzYjUSJSRigtRk82I1EiMkYoLUY7NiNRMSZJbnZpc2libGVUaW1lcztGKC1GRDYkLUZHNiMtRjE2JkZLRk5GUkY2RlhGZW4tRkc2Iy1GMTYlRjZGOi1GPzYkLUYxNiUtRk82I1EyMC4xNzAzOTE2NzE1NTc5ODFGKEY6LUYxNiVGZm9GZW4tRjc2I1EidUYoLUYxNiVGTkY6RlUtRjE2NS1GMTYlLUZENiRGNkZYRmVuLUZENiRGVUZYRjotRjE2J0ZYRmVuRmRwRmVuRlVGOi1GMTYnRlhGZW5GNkZlbkZmcEZSRmRwRlItRjE2Jy1GTzYjUSI0RihGZW5GNkZlbkZVRlJGZnBGOi1GRDYkLUZHNiNGZG9GWEY6LUYxNiVGWEZlbkY2RjotRjE2JUZYRmVuRlVGUkZORjotRj82JC1GMTYnRmhuRmVuRmNxRmVuLUZHNiMtRjE2J0ZVRjotRkQ2JEZjcS1GTzYjUSIzRihGOi1GPzYkRmRvLUYxNiVGTkY6RjZGYHAtRjE2J0ZVRjotRj82JC1GMTYnRkNGZW5GY3FGZW5GXm9GYHBGOi1GPzYkLUYxNidGQ0ZlbkZobkZlbkZdckZgcDcjLSZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRig2Iy9JJCVpZEdGKCI1Szo0cEE6KVskKm8k</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3849" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">subs(vals,Vector(cc));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY2LUkkbXRyR0YkNigtSSRtdGRHRiQ2Ki1JI21uR0YkNiRRMjAuMjE5MzU1NzM0MjE5ODkxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSy8lK2dyb3VwYWxpZ25HRksvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUkZDRkZGSUZMRk4tRjc2KC1GOjYqLUY9NiRRMjAuMjIzMjE3NjA5Njc4ODM3RidGQEZDRkZGSUZMRk5GUEZTRkNGRkZJRkxGTi8lJmFsaWduR1ElYXhpc0YnL0ZKUSdjZW50ZXJGJy9GTUZqbi9GT1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zjby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZecC8lJmZyYW1lR0ZecC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkgvJS1lcXVhbGNvbHVtbnNHRkgvJS1kaXNwbGF5c3R5bGVHRkgvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGW3BGQ0ZGRkBGQC9JK21zZW1hbnRpY3NHRiRRKkNvbFZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZhcUZDRkZGQC1GLzYoLUYsNiYtRjQ2OC1GNzYoLUY6NiotRj02JlE0MC4yMTkzNTU3MzQyMTk4OTExOUYnRkNGRkZARkNGRkZJRkxGTkZQRlNGQ0ZGRklGTEZOLUY3NigtRjo2Ki1GPTYmUTMwLjIyMzIxNzYwOTY3ODgzNzJGJ0ZDRkZGQEZDRkZGSUZMRk5GUEZTRkNGRkZJRkxGTkZDRkZGZm4vRkpRKWJhc2VsaW5lRidGW29GXG9GXm9GYW9GZG9GZm9GaW9GXHBGX3BGYXBGY3BGZnBGaHBGanBGXHFGX3FGQ0ZGRkBGQ0ZGRkAvRmVxUSJbRicvRmhxUSJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdSVEFCTEVHRig2JSI1J1JkPUVfIilbJCpvJC1JJ01BVFJJWEdGKDYjNyQ3Iy1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EyMC4yMTkzNTU3MzQyMTk4OTFGKDcjLUY2NiNRMjAuMjIzMjE3NjA5Njc4ODM3RigmSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoRig3Iy1GQDYjL0kkJWlkR0YoRi8=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3850" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i in newtords(nbterms) do map(series,subs(B=convert(%[1],polynom),R=convert(%[2],polynom),newtit),u,i) od;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYKiUhR0YoRihbZ2whIyUhISEiIyIjLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNictSSNtbkdGMDYjUTUwLjIxOTM1NTczNDIxOTg5MTIxM0YoLUkjbW9HRjA2I1EoJm1pbnVzO0YoLUYvNiUtRjU2I1EyMC4zMDk2MzE4NDY0ODMyNDdGKC1GOTYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGMDYjUSJ1RigtRjk2I1EnJnBsdXM7RigtRi82JS1GOTYjUSJPRigtRjk2I1EwJkFwcGx5RnVuY3Rpb247RigtSShtZmVuY2VkR0YwNiMtSSVtc3VwR0YwNiRGRC1GNTYjUSIyRigtRi82Jy1GNTYjUTUwLjIyMzIxNzYwOTY3ODgzNzE2NEYoRjgtRi82JS1GNTYjUTIwLjMxOTY4NTcxMjkwMDE5MkYoRkFGREZIRks3Iy0mSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoNiMvSSQlaWRHRigiNU8pZT1FXyIpWyQqbyQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYKiUhR0YoRihbZ2whIyUhISEiIyIjLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNistSSNtbkdGMDYjUTUwLjIxOTM1NTczNDIxOTg5MTE4NUYoLUkjbW9HRjA2I1EoJm1pbnVzO0YoLUYvNiUtRjU2I1E1MC4zMDk2MzE4NDY0ODMyNDY3NjRGKC1GOTYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGMDYjUSJ1RigtRjk2I1EnJnBsdXM7RigtRi82JS1GNTYjUTUwLjE3OTk3NTE1Mzg1MTQ2NzQ1MUYoRkEtSSVtc3VwR0YwNiRGRC1GNTYjUSIyRihGOC1GLzYlLUY1NiNRMjAuMjA0ODM2MzA1ODQ5NTMxRihGQS1GUTYkRkQtRjU2I1EiM0YoRkgtRi82JS1GOTYjUSJPRigtRjk2I1EwJkFwcGx5RnVuY3Rpb247RigtSShtZmVuY2VkR0YwNiMtRlE2JEZELUY1NiNRIjRGKC1GLzYrLUY1NiNRNTAuMjIzMjE3NjA5Njc4ODM3MTkyRihGOC1GLzYlLUY1NiNRNTAuMzE5Njg1NzEyOTAwMTkyMDQzRihGQUZERkgtRi82JS1GNTYjUTUwLjE4NjA3NTE1Njc0MzU0ODI5OEYoRkFGUEY4LUYvNiUtRjU2I1EyMC4yMDA0MTg1Mzc5ODkwMzlGKEZBRmVuRkhGam43Iy0mSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoNiMvSSQlaWRHRigiNScqNCc9RV8iKVskKm8k</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3871" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">serB:=%[1];serR:=%%[2];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElc2VyQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRNTAuMjE5MzU1NzM0MjE5ODkxMTg1RidGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORllGTy1GIzYmLUZSNiRRNTAuMzA5NjMxODQ2NDgzMjQ2NzY0RidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vRk8tRiw2JVEidUYnRi9GMkY5LUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGTy1GIzYmLUZSNiRRNTAuMTc5OTc1MTUzODUxNDY3NDUxRidGOUZqbi1JJW1zdXBHRiQ2JUZgby1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUZVLUYjNiYtRlI2JFEyMC4yMDQ4MzYzMDU4NDk1MzFGJ0Y5RmpuLUZccDYlRmBvLUZSNiRRIjNGJ0Y5RmFwRjlGY28tRiM2Ji1GNjYuUSJPRidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vRk8tRjY2LlEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vRk8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GXHA2JUZgby1GUjYkUSI0RidGOUZhcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzZXJCR0YoKy1JInVHRihdM0ZDQzEzRDk0NDU1MEU1QyIiIV1CRkQzRDEwMjE3OUM4NTUzIiIiXTNGQzcwOTZEMDNGMTNCNDQiIiMkITBKJlxlSU9bPyEjOiIiJC1JIk9HRiU2I0YzIiIlNyMrLUYvRjBGMUYyRjNGNEY1XUJGQ0EzODEzNzk1NDFFQjdGOUY6Rj0=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElc2VyUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRNTAuMjIzMjE3NjA5Njc4ODM3MTkyRidGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORllGTy1GIzYmLUZSNiRRNTAuMzE5Njg1NzEyOTAwMTkyMDQzRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vRk8tRiw2JVEidUYnRi9GMkY5LUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGTy1GIzYmLUZSNiRRNTAuMTg2MDc1MTU2NzQzNTQ4Mjk4RidGOUZqbi1JJW1zdXBHRiQ2JUZgby1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUZVLUYjNiYtRlI2JFEyMC4yMDA0MTg1Mzc5ODkwMzlGJ0Y5RmpuLUZccDYlRmBvLUZSNiRRIjNGJ0Y5RmFwRjlGY28tRiM2Ji1GNjYuUSJPRidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vRk8tRjY2LlEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vRk8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GXHA2JUZgby1GUjYkUSI0RidGOUZhcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzZXJSR0YoKy1JInVHRihdM0ZDQzkyNjUwNkJCMUY4MCIiIV1CRkQ0NzVCQjEwNzlFN0MxIiIiXTNGQzdEMTRGOEM2N0UyRjYiIiMkITBSISopemA9Lz8hIzoiIiQtSSJPR0YlNiNGMyIiJTcjKy1GL0YwRjFGMkYzRjRGNV1CRkM5QTc1MDhEMTY2ODJFRjlGOkY9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3853" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Expansion of Tr,Tb,Tg</Text-field></Title>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Implicit function theorem on the first coordinates</Text-field></Title>
<Group labelreference="L3869" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Give weight 2 to u (=v^2) and 1 to Tg-Tg(rho)</Text-field>
</Input>
</Group>
<Group labelreference="L3965" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This implies doubling the order of the expansions:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3817" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Order:=2*nbterms;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmT3JkZXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSSNtbkdGJDYkUSI4RidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZPcmRlckdGKCIiKTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3888" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">cc:=comp[3];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjY2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSShtZmVuY2VkR0YkNiYtRiM2Ki1GLDYlUSNUckYnRi9GMi1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiw2JVEjVGJGJ0YvRjJGWS1GLDYlUSNUZ0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNjY0dGKDclSSNUckdGKEkjVGJHRihJI1RnR0YoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3864" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">subs(z=rho*(1-v^2),Sys[cc][1..2]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSNUckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKCZtaW51cztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGUS8lKWVxdWFsaXR5R0ZCLUYsNiYtRjE2JVEmJnJobztGJy9GNUZCRj4tRjs2LlExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0ZqbkZULUYjNiQtRiw2Jy1GOzYuUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSRlQtSSVtc3VwR0YkNiUtRjE2JVEidkYnRjRGNy1JI21uR0YkNiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GOzYuUScmcGx1cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSRlQtRmpvNiRRIjFGJ0Y+Rj5GPkY+RjotSSZtZnJhY0dGJDYoLUYxNiVRIlJGJ0Y0RjctRiw2JkZjcEY6LUYxNiVRI1RiRidGNEY3Rj4vJS5saW5ldGhpY2tuZXNzR0ZlcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZlcS8lKWJldmVsbGVkR0ZCRj4tRjs2LlEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTUZpbi9GU1EsMC4zMzMzMzMzZW1GJ0ZULUYsNiZGXnFGOi1GZ3A2KC1GMTYlUSJCRidGNEY3LUYsNiZGY3BGOi1GMTYlUSNUZ0YnRjRGN0Y+RmFxRmNxRmZxRmhxRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQsKEkjVHJHNiIiIiIqJkkkcmhvR0YlRiYsJiokSSJ2R0YlIiIjISIiRiZGJkYmRi0qJkkiUkdGJUYmLCZGJkYmSSNUYkdGJUYtRi1GLSwmRjFGJiomSSJCR0YlRiYsJkYmRiZJI1RnR0YlRi1GLUYt</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3967" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Introduce the unknown series dTg as (Tg-Tg(rho))/v:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3772" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">subs(Tg=Tgrho+v*dTg,%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSNUckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKCZtaW51cztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGUS8lKWVxdWFsaXR5R0ZCLUYsNiYtRjE2JVEmJnJobztGJy9GNUZCRj4tRjs2LlExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0ZqbkZULUYjNiQtRiw2Jy1GOzYuUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSRlQtSSVtc3VwR0YkNiUtRjE2JVEidkYnRjRGNy1JI21uR0YkNiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GOzYuUScmcGx1cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSRlQtRmpvNiRRIjFGJ0Y+Rj5GPkY+RjotSSZtZnJhY0dGJDYoLUYxNiVRIlJGJ0Y0RjctRiw2JkZjcEY6LUYxNiVRI1RiRidGNEY3Rj4vJS5saW5ldGhpY2tuZXNzR0ZlcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZlcS8lKWJldmVsbGVkR0ZCRj4tRjs2LlEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTUZpbi9GU1EsMC4zMzMzMzMzZW1GJ0ZULUYsNiZGXnFGOi1GZ3A2KC1GMTYlUSJCRidGNEY3LUYsNilGYG8tRiw2JkZmb0Zmbi1GMTYlUSRkVGdGJ0Y0RjdGPkY6LUYxNiVRJlRncmhvRidGNEY3RmBwRmNwRj5GYXFGY3FGZnFGaHFGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyQsKEkjVHJHNiIiIiIqJkkkcmhvR0YlRiYsJiokSSJ2R0YlIiIjISIiRiZGJkYmRi0qJkkiUkdGJUYmLCZGJkYmSSNUYkdGJUYtRi1GLSwmRjFGJiomSSJCR0YlRiYsKComSSRkVGdHRiVGJkYrRiZGLUkmVGdyaG9HRiVGLUYmRiZGLUYt</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3858" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jac(%,[Tr,Tb]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjJSIjIiMtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjFGKC1GLzYjUSIwRigtSSVtcm93R0YwNiQtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1JJm1mcmFjR0YwNiQtSSNtaUdGMDYjUSJSRigtSSVtc3VwR0YwNiQtSShtZmVuY2VkR0YwNiMtRjk2JUYuLUY8NiNRKCZtaW51cztGKC1GQzYjUSNUYkYoLUYvNiNRIjJGKEYuNyMtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1b2ElPUVfIilbJCpvJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3966" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Newton iteration for the first two coordinates in terms of v, with dTg as a parameter:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3844" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newtit:=map(convert,map(series,subs(B=convert(serB,polynom),R=convert(serR,polynom),rho=subs(vals,rho),Tgrho=subs(vals,Tg),u=v^2,Vector([Tr,Tb])-%^(-1).Vector(%%)),v),polynom);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3848" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Vector(subs(vals,[Tr,Tb]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY2LUkkbXRyR0YkNigtSSRtdGRHRiQ2Ki1JI21uR0YkNiRRMjAuNTg4NjMzNDM3Nzc3MzcxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSy8lK2dyb3VwYWxpZ25HRksvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUkZDRkZGSUZMRk4tRjc2KC1GOjYqLUY9NiRRMjAuNDY2Mjk1MjY4MTczMzE5RidGQEZDRkZGSUZMRk5GUEZTRkNGRkZJRkxGTi8lJmFsaWduR1ElYXhpc0YnL0ZKUSdjZW50ZXJGJy9GTUZqbi9GT1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zjby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZecC8lJmZyYW1lR0ZecC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkgvJS1lcXVhbGNvbHVtbnNHRkgvJS1kaXNwbGF5c3R5bGVHRkgvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGW3BGQ0ZGRkBGQC9JK21zZW1hbnRpY3NHRiRRKkNvbFZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZhcUZDRkZGQC1GLzYoLUYsNiYtRjQ2OC1GNzYoLUY6NiotRj02JlEzMC41ODg2MzM0Mzc3NzczNzE0RidGQ0ZGRkBGQ0ZGRklGTEZORlBGU0ZDRkZGSUZMRk4tRjc2KC1GOjYqLUY9NiZRNDAuNDY2Mjk1MjY4MTczMzE5MzRGJ0ZDRkZGQEZDRkZGSUZMRk5GUEZTRkNGRkZJRkxGTkZDRkZGZm4vRkpRKWJhc2VsaW5lRidGW29GXG9GXm9GYW9GZG9GZm9GaW9GXHBGX3BGYXBGY3BGZnBGaHBGanBGXHFGX3FGQ0ZGRkBGQ0ZGRkAvRmVxUSJbRicvRmhxUSJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdSVEFCTEVHRig2JSI1KSlcIT1FXyIpWyQqbyQtSSdNQVRSSVhHRig2IzckNyMtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRMjAuNTg4NjMzNDM3Nzc3MzcxRig3Iy1GNjYjUTIwLjQ2NjI5NTI2ODE3MzMxOUYoJkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKEYoNyMtRkA2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3860" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i in newtords(Order) do map(series,subs(Tr=convert(%[1],polynom),Tb=convert(%[2],polynom),newtit),v,i) od;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYKiUhR0YoRihbZ2whIyUhISEiIyIjLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNictSSNtbkdGMDYjUTUwLjU4ODYzMzQzNzc3NzM3MTUzOEYoLUkjbW9HRjA2I1EnJnBsdXM7RigtRi82Jy1GNTYjUTIwLjc3Njc4MjM5MDMyMTE3MEYoLUY5NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YwNiNRJGRUZ0YoRkEtRkU2I1EidkYoRjgtRi82JS1GOTYjUSJPRigtRjk2I1EwJkFwcGx5RnVuY3Rpb247RigtSShtZmVuY2VkR0YwNiMtSSVtc3VwR0YwNiRGSC1GNTYjUSIyRigtRi82Jy1GNTYjUTUwLjQ2NjI5NTI2ODE3MzMxOTM0NEYoRjgtRi82Jy1GNTYjUTIwLjk5MTIyNjc3NTUxMTg5OUYoRkFGREZBRkhGOEZLNyMtJkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKDYjL0kkJWlkR0YoIjUzaiE9RV8iKVskKm8k</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYKiUhR0YoRihbZ2whIyUhISEiIyIjLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNistSSNtbkdGMDYjUTUwLjU4ODYzMzQzNzc3NzM3MTUzOEYoLUkjbW9HRjA2I1EnJnBsdXM7RigtRi82Jy1GNTYjUTUwLjc3Njc4MjM5MDMyMTE3MDAyNEYoLUY5NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YwNiNRJGRUZ0YoRkEtRkU2I1EidkYoRjgtRi82JS1JKG1mZW5jZWRHRjA2Iy1GLzYlLUYvNiUtRjU2I1E0My4wOTM5Mjg5Mzk5NjQ5MzYxMkYoRkEtSSVtc3VwR0YwNiRGRC1GNTYjUSIyRigtRjk2I1EoJm1pbnVzO0YoLUY1NiNRNDEuMjg1MTg4NDA1Nzk1Mjk4NDdGKEZBLUZYNiRGSEZaRjgtRi82JS1GTjYjLUYvNiktRi82JS1GNTYjUTEyLjY3OTQzNTU0NzcyNjMxRihGQS1GWDYkRkQtRjU2I1EiM0YoRmduLUYvNiUtRjU2I1ExMS4xMTI0ODQ5NTM5MjE5OUYoRkFGREZnbi1GLzYnLUY1NiNRMTIuOTEwOTA2ODg5MTQyNzBGKEZBLUZONiMtRi82JS1GNTYjUTIwLjY1ODE5OTYzODE1NTY3OUYoRmduLUYvNiUtRjU2I1ExMi4xMDcwOTk0ODcyODU2M0YoRkFGV0ZBRkRGZ24tRi82Jy1GNTYjUTIwLjQ3NDUwNDY0NjY5MzQ5MUYoRkEtRk42Iy1GLzYlLUY1NiNRMTIuMzEwNzYzNjc5MjY0MTFGKEZnbi1GLzYlLUY1NiNRMTcuMzk3NDY1MjY5NzQ1NDRGKEZBRldGQUZERkEtRlg2JEZIRlxwRjgtRi82JS1GOTYjUSJPRigtRjk2I1EwJkFwcGx5RnVuY3Rpb247RigtRk42Iy1GWDYkRkgtRjU2I1EiNEYoLUYvNistRjU2I1E1MC40NjYyOTUyNjgxNzMzMTkzNDRGKEY4LUYvNictRjU2I1E1MC45OTEyMjY3NzU1MTE4OTg3NTBGKEZBRkRGQUZIRjgtRi82JS1GTjYjLUYvNiYtRjk2I1EqJnVtaW51czA7RigtRjU2I1E1MC42NTgxOTk2MzgxNTU2Nzg3MjNGKEY4LUYvNiUtRjU2I1E0Mi4xMDcwOTk0ODcyODU2MjkwMUYoRkFGV0ZBRl1vRmduLUYvNictRjU2I1ExMi4xMjU3NDkxNjE4ODgyN0YoRkEtRi82JUZpcEZBRkRGQUZmckY4RmhyNyMtJkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKDYjL0kkJWlkR0YoIjU3LyE9RV8iKVskKm8k</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYKiUhR0YoRihbZ2whIyUhISEiIyIjLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNjMtSSNtbkdGMDYjUTUwLjU4ODYzMzQzNzc3NzM3MTUzOEYoLUkjbW9HRjA2I1EnJnBsdXM7RigtRi82Jy1GNTYjUTUwLjc3Njc4MjM5MDMyMTE3MDI0NkYoLUY5NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YwNiNRJGRUZ0YoRkEtRkU2I1EidkYoRjgtRi82JS1JKG1mZW5jZWRHRjA2Iy1GLzYlLUYvNiUtRjU2I1E0My4wOTM5Mjg5Mzk5NjQ5MzYxMkYoRkEtSSVtc3VwR0YwNiRGRC1GNTYjUSIyRigtRjk2I1EoJm1pbnVzO0YoLUY1NiNRNDEuMjg1MTg4NDA1Nzk1Mjk4NDdGKEZBLUZYNiRGSEZaRjgtRi82JS1GTjYjLUYvNiwtRjk2I1EqJnVtaW51czA7RigtRi82Jy1GNTYjUTQ0LjM2NjM2MDMzMzcxNDA0NTA4RihGQS1GTjYjLUYvNiUtRjU2I1E1MC42NTgxOTk2MzgxNTU2Nzg3MjNGKEZnbi1GLzYlLUY1NiNRNDIuMTA3MDk5NDg3Mjg1NjI5MDFGKEZBRldGQUZERmduLUYvNictRjU2I1E1MC40MTQ1NzI0MzczMTQwNDgwODFGKEZBLUZONiMtRi82JS1GNTYjUTQyLjMxMDc2MzY3OTI2NDEwNjQyRihGZ24tRi82JS1GNTYjUTQxMy44NjA1OTUyNDc5MTI3NjA1RihGQUZXRkFGREZnbi1GLzYnLUY1NiNRNDIuOTEwOTA2ODg5MTQyNjk2NTdGKEZBLUZONiMtRi82JkZlb0ZhcEY4RmRwRkFGREZnbi1GLzYnLUY1NiNRNTAuNDc0NTA0NjQ2NjkzNDkwNjg0RihGQS1GTjYjLUYvNiUtRjU2I1E0Mi4zMTA3NjM2NzkyNjQxMDU5N0YoRmduLUYvNiUtRjU2I1E0Ny4zOTc0NjUyNjk3NDU0NDQxNkYoRkFGV0ZBRkRGZ24tRi82JS1GNTYjUTQxLjExMjQ4NDk1MzkyMTk5MjU0RihGQUZERkEtRlg2JEZILUY1NiNRIjNGKEY4LUYvNiUtRk42Iy1GLzYyRmVvLUYvNictRjU2I1E0My4wOTM5Mjg5Mzk5NjQ5MzUyM0YoRkFGV0ZBRl1wRjgtRi82Jy1GNTYjUTUwLjQxODI0MTc2NjIxOTM5MDc0M0YoRkFGXnFGQUZdcEZnbi1GLzYnRltxRkEtRk42Iy1GLzYlLUYvNiUtRjU2I1E0MTMuNDk1NDY3MzU0NDUzODExN0YoRkFGREZnbi1GLzYlLUY1NiNRNDU1LjIwNjgzNDM2ODI4MDM4MjhGKEZBLUZYNiRGREZbdEZBRkRGZ24tRi82Jy1GNTYjUTUwLjIyMzIxNzYwOTY3ODgzNzE5MkYoRkEtRk42Iy1GLzYmRmVvLUY1NiNRNDguNjU5MzMzNjc4MjEyNjI0MDFGKEY4LUYvNiUtRjU2I1E0NjQuMDUwOTk3NTU2MjU1NzIzMEYoRkFGV0ZBRl9yRjgtRjU2I1E0MS4zODcxNzk1NzkzNzQxNzA1OEYoRmduLUYvNiUtRjU2I1E0NC40MzEwMzQyNzMwNTAwMDQzMEYoRkFGV0Znbi1GLzYnRmJ2RkFGZXZGQUZdcEY4LUYvNictRjU2I1E0My41NDExOTkzODEzNzc4ODMyNkYoRkFGX3JGQUZXRkEtRlg2JEZILUY1NiNRIjRGKEY4LUYvNiUtRk42Iy1GLzY5LUYvNiktRjU2I1E1MC44ODkwNzcwODQwMDc1Mzg4MjBGKEZBRl5xRkFGXXBGQUZERjgtRi82J0ZbdUZBRmB1RkFGXXBGZ24tRi82J0ZbcUZBLUZONiMtRi82Jy1GLzYlLUY1NiNRNDYwLjQwNDQyMDk2ODYzNDc3NDJGKEZBRldGZ24tRi82JS1GNTYjUTQxODYuNDYxNDE3NTIxODc0MDEyRihGQS1GWDYkRkRGYnhGZ24tRjU2I1E0Mi44NDk3ODUxNDY4MzQ0MTU5N0YoRkFGREZnbi1GLzYnRmJ2RkEtRk42Iy1GLzYoRmVvLUYvNiUtRjU2I1E0NTAuNTcyNzg1MDk4ODQ1Mzg2NkYoRkFGREY4LUYvNiUtRjU2I1E0MjA2Ljg4MTU2MjMxNzUyNzU2OEYoRkFGXnZGZ24tRi82Jy1GNTYjUTQ2Ljk1OTg2NjU3NTM5MDY3MTAwRihGQUZecUZBRkRGQUZfckY4LUYvNictRjU2I1E0Ni4yNTMzNzMxOTA3MjExMzQ3M0YoRkFGXXBGQUZERjgtRi82Jy1GNTYjUTUwLjU5MzczODQ4Mzk5NDE1NDE4N0YoRkFGXnFGQUZERmduLUYvNidGYnZGQUZpekZBRl1wRjgtRi82Jy1GNTYjUTQ0LjE2ODkxNTQ2MDQ4MDc1NTkwRihGQUZfckZBRkRGZ24tRi82J0ZcckZBRkRGQS1GTjYjLUYvNiZGZW8tRjU2I1E1MC4zODI1ODIwMzI0NjA0NjkwMTNGKEZnbi1GLzYnLUY1NiNRNDQuNTE4ODA5NDk5MjY4NjczNTlGKEZBRl9yRkFGV0Znbi1GLzYnRmVyRkEtRk42Iy1GLzYoRmVvLUY1NiNRNDEuMzQzMTQzNjUwODAxNTczNzJGKEY4LUYvNiUtRjU2I1E0MTAuNDQxOTAwODY0NDIzNjcyNkYoRkFGV0Znbi1GLzYlLUY1NiNRNDMzLjQyNzczNjMzMTQzNTgxNjlGKEZBRmJ6RkFGREY4LUYvNictRjU2I1E1MC42Nzk1NzE2MzYyNjUyMzY3NTZGKEZBRmhyRkFGREY4LUYvNiUtRjU2I1E1MC42NDc1MjkxMzE5NjUwMDA5NDhGKEZBRkRGQS1GWDYkRkgtRjU2I1EiNUYoRjgtRi82JS1GTjYjLUYvNkJGZW8tRjU2I1E0MS41NzYxMTEzMDQ5MTk5MDg5MkYoRjgtRi82Jy1GNTYjUTUwLjMxOTY4NTcxMjkwMDE5MjA0M0YoRkFGZXZGQUZfckZnbi1GLzYnRmJ2RkEtRk42Iy1GLzYsRmVvLUYvNiUtRjU2I1E0MjI2LjM1ODk0ODU1OTAzNTcyNEYoRkFGV0Y4LUYvNiUtRjU2I1E0Njk4Ljc0MzczMDAxNTk3MDUyN0YoRkFGYnpGOC1GNTYjUTQxMC42NzkyNTc1NjI4MTIzNzk2RihGZ24tRi82J0ZpW2xGQUZERkEtRk42Iy1GLzYlLUYvNiUtRjU2I1E0MTMuNDk1NDY3MzU0NDUzODEzNUYoRkFGREZnbi1GLzYlLUY1NiNRNDU1LjIwNjgzNDM2ODI4MDM4OTlGKEZBRl52RjgtRlg2JEZecUZaRkFGX3JGOC1GLzYnRmhgbEZBRmV2RkFGXXBGZ24tRi82J0ZidkZBRl1hbEZBRl1wRjgtRi82Jy1GNTYjUTQ0LjQzMTAzNDI3MzA1MDAwNjk3RihGQUZXRkFGXXBGZ24tRi82Jy1GNTYjUTQ2LjE4Nzg1Nzg3OTkyOTg3MzEzRihGQUZXRkEtRk42Iy1GLzYoRmVvRmNdbEY4LUYvNiUtRjU2I1E0Mi45NzQyNzg3NzczMTMwODQ1NEYoRkFGV0Znbi1GLzYlLUY1NiNRNDkuNTIxNTgxMTc5MDUwNDUyMDlGKEZBRmJ6RmduLUYvNidGYnZGQUZldkZBRl9dbEY4LUYvNilGXXlGQUZgdUZBRl1wRkFGREZnbi1GLzYnRltxRkEtRk42Iy1GLzYoRmVvLUYvNiUtRjU2I1E0MjcuOTk0MjA1ODMzMTYxMTQ2M0YoRkFGREY4LUYvNiUtRjU2I1E0Mjg5LjI4MjU2NTI4ODIyNTMyOEYoRkFGXnZGZ24tRi82JS1GNTYjUTQ2ODAuNTkzMDU2NTQyNTY1OTMyRihGQS1GWDYkRkRGal9sRkFGREZnbi1GLzYnLUY1NiNRNTAuNTk4OTkzNTg5MjE5MzA4Njc1RihGQUZecUZBRl1wRjgtRi82J0ZjXGxGQUZgdUZBRkRGOC1GLzYnRlt1RkFGZHlGQUZdcEY4LUYvNiUtRjU2I1E0Mi41NzkxMTI0MzMzMTQyNDcwMEYoRkFGV0Znbi1GLzYnLUY1NiNRNDUuMDcxNjAxODc5Mzc4MjMzNTlGKEZBRl9yRkFGV0Y4LUYvNidGXXhGQS1GTjYjLUYvNidGY11sRmduRmJkbEY4RmdkbEZBRldGQS1GWDYkRkgtRjU2I1EiNkYoRjgtRi82JS1GTjYjLUYvNkstRi82Jy1GNTYjUTIwLjMxOTY4NTcxMjkwMDE5MkYoRkEtRk42Iy1GLzYoRmVvLUYvNiUtRjU2I1ExNTAuNTcyNzg1MDk4ODQ1NEYoRkFGREY4LUYvNiUtRjU2I1ExMjA2Ljg4MTU2MjMxNzUyOEYoRkFGXnZGZ24tRi82Jy1GNTYjUTE2Ljk1OTg2NjU3NTM5MDY3RihGQS1GTjYjLUYvNiUtRjU2I1ExMi4zMTA3NjM2NzkyNjQxMUYoRmduLUYvNiUtRjU2I1ExMTMuODYwNTk1MjQ3OTEyOEYoRkFGV0ZBRkRGQS1GTjYjLUYvNiZGZW8tRjU2I1EyMC42NTgxOTk2MzgxNTU2NzlGKEY4LUYvNiUtRjU2I1ExMi4xMDcwOTk0ODcyODU2M0YoRkFGV0Znbi1GLzYnLUY1NiNRMjAuMjIzMjE3NjA5Njc4ODM3RihGQS1GTjYjLUYvNistRi82JS1GNTYjUTExMDQuOTA1MjE4Nzk4OTY4RihGQUZERmduLUYvNiUtRjU2I1ExMTA4NC4wNTQ3MTQyOTE2MUYoRkFGXnZGOC1GLzYlLUY1NiNRMTI1NTAuNDQ3OTAxMDgyNDVGKEZBRmVmbEZnbi1GLzYnRmBqbEZBLUZONiMtRi82Jy1GLzYlLUY1NiNRMTYwLjQwNDQyMDk2ODYzNDhGKEZBRldGZ24tRi82JS1GNTYjUTExODYuNDYxNDE3NTIxODc0RihGQUZiekZnbi1GNTYjUTEyLjg0OTc4NTE0NjgzNDQyRihGQUZERjgtRi82Jy1GNTYjUSMyLkYoRkFGY2psRkEtRk42Iy1GLzYlLUYvNiUtRjU2I1ExMTMuNDk1NDY3MzU0NDUzOEYoRkFGREZnbi1GLzYlLUY1NiNRMTU1LjIwNjgzNDM2ODI4MDRGKEZBRl52RkFGX1ttRjgtRi82J0ZdaWxGQUZgaWxGQS1GTjYjLUYvNiVGY1ttRmduRmZbbUZnbi1GLzYnRl1cbUZBRmBcbUZBRltgbUZnbi1GLzYnLUY1NiNRMjAuMzk1NTQ5MTA4NDk1ODI2RihGQS1GTjYjLUYvNiVGZ2psRmduLUYvNiUtRjU2I1ExNy4zOTc0NjUyNjk3NDU0NEYoRkFGV0ZBRkRGOC1GLzYnLUY1NiNRMTQuMTY4OTE1NDYwNDgwNzZGKEZBRkRGQS1GTjYjLUYvNiZGZW8tRjU2I1EyMC4zODI1ODIwMzI0NjA0NjlGKEZnbi1GLzYnLUY1NiNRMTQuNTE4ODA5NDk5MjY4NjdGKEZBRl9bbUZBRldGOC1GLzYnLUY1NiNRMjAuNjc5NTcxNjM2MjY1MjM3RihGQS1GTjYjLUYvNihGZW8tRjU2I1ExMS4zNDMxNDM2NTA4MDE1N0YoRjgtRi82JS1GNTYjUTExMC40NDE5MDA4NjQ0MjM3RihGQUZXRmduLUYvNiUtRjU2I1ExMzMuNDI3NzM2MzMxNDM1OEYoRkFGYnpGQUZERmduLUYvNictRjU2I1ExMi45MTA5MDY4ODkxNDI3MEYoRkFGREZBLUZONiMtRi82JS1GNTYjUTIwLjQzNTQzMDYwNTQ4MzkyOUYoRmduLUYvNidGXWJtRkEtRk42Iy1GLzYnRmhhbUZnbi1GLzYlLUY1NiNRMTIuOTc0Mjc4Nzc3MzEzMDhGKEZBRldGOC1GLzYlLUY1NiNRMTkuNTIxNTgxMTc5MDUwNDVGKEZBRmJ6RkFGV0Znbi1GLzYnLUY1NiNRMjAuNDc0NTA0NjQ2NjkzNDkxRihGQS1GTjYjLUYvNiktRjU2I1ExMS41Mjg2ODA5MTkzODEyN0YoRmduLUYvNiUtRjU2I1ExNi4wNjk0MTAyODgxMjQ1NkYoRkFGV0Y4LUYvNiUtRjU2I1ExNDcuMTg0OTYwODE2NTc5NUYoRkFGYnpGZ24tRi82JS1GNTYjUTExNTEuMDUzNTcyNDczNTQxRihGQS1GWDYkRkRGYmhsRkFGREZnbi1GLzYnRl1cbUZBRmBpbEZBRmRhbUZnbi1GLzYpRmRlbUZBLUZONiMtRi82JkZlby1GNTYjUTE4LjY1OTMzMzY3ODIxMjYyRihGOC1GLzYlLUY1NiNRMTY0LjA1MDk5NzU1NjI1NTdGKEZBRldGQS1GTjYjLUYvNihGZW9GaGFtRjhGaGRtRmduRl1lbUZBRkRGZ24tRi82KS1GNTYjUTExLjI3MzMxMDEyMDI1OTM5RihGQUZjamxGQUZbYG1GQUZERjgtRi82Jy1GNTYjUTIwLjU5MzczODQ4Mzk5NDE1NEYoRkFGZV1tRkFGREY4LUYvNictRjU2I1EyMC40MTgyNDE3NjYyMTkzOTFGKEZBLUZONiMtRi82KEZlby1GLzYlLUY1NiNRMTI3Ljk5NDIwNTgzMzE2MTFGKEZBRkRGOC1GLzYlLUY1NiNRMTI4OS4yODI1NjUyODgyMjVGKEZBRl52RmduLUYvNiUtRjU2I1ExNjgwLjU5MzA1NjU0MjU2NkYoRkFGZWZsRkFGW2BtRmduLUYvNictRjU2I1EyMC40MTQ1NzI0MzczMTQwNDhGKEZBLUZONiMtRi82KkZlby1GLzYlLUY1NiNRMTE3My4xMTgxNDMyOTQ4NDRGKEZBRldGOC1GLzYlLUY1NiNRMTEyNjMuNzAxNzYyMDIxNzRGKEZBRmJ6RmduLUYvNiUtRjU2I1ExMjQ2My41MjU3MjU1MjQ4NkYoRkFGXWdtRjgtRjU2I1ExMy41MTQ1NDE3MzE4MDcyMEYoRkFGREZnbi1GLzYnLUY1NiNRMjAuMzQ1NTg5MzYxNzI1MzQ0RihGQUZjamxGQUZERmduLUYvNictRjU2I1EyMC41OTg5OTM1ODkyMTkzMDlGKEZBRltfbUZBRltgbUY4LUYvNiktRjU2I1EyMC44ODkwNzcwODQwMDc1MzlGKEZBRmVdbUZBRltgbUZBRkRGZ24tRi82Jy1GNTYjUTEzLjYzOTgxNjcwMDIzMDg5RihGQUZbYG1GQUZERmduLUYvNictRjU2I1ExMi40MjY1NDQ0NjY4MjA2MEYoRkFGX1ttRkFGREZnbi1GLzYlLUY1NiNRMjAuNjk3NDQzMTQxODE5Mjg4RihGQUZERkEtRlg2JEZILUY1NiNRIjdGKEY4LUYvNiUtRjk2I1EiT0YoLUY5NiNRMCZBcHBseUZ1bmN0aW9uO0YoLUZONiMtRlg2JEZILUY1NiNRIjhGKC1GLzYxLUY1NiNRNTAuNDY2Mjk1MjY4MTczMzE5MzQ0RihGOC1GLzYnLUY1NiNRNTAuOTkxMjI2Nzc1NTExODk4NzUwRihGQUZERkFGSEY4LUYvNiVGX3JGQUZdb0Znbi1GLzYnLUY1NiNRNDIuMTI1NzQ5MTYxODg4MjY4MDFGKEZBLUYvNiVGXXBGQUZERkFGaXNGOC1GLzYlLUZONiMtRi82JUZjXWxGOEZmXWxGQUZgeEZnbi1GLzYnRmBgbkZBLUYvNiVGXmRsRkFGREZBRmhfbEY4LUYvNiUtRk42Iy1GLzYmRmVvLUY1NiNRNTAuNDM1NDMwNjA1NDgzOTI4NTkwRihGOC1GLzYnRmhdbEZBRlxobEZBRldGQUZgaGxGZ24tRi82Jy1GNTYjUTEyLjEyNTc0OTE2MTg4ODI3RihGQS1GLzYlLUZONiMtRi82KUZfZG1GZ24tRi82JS1GNTYjUTExLjcyODgxNTMyMjUzMTg4RihGQUZXRjgtRi82JS1GNTYjUTExMy40NDAxOTkxOTIzOTU2RihGQUZiekZnbi1GLzYlLUY1NiNRMTQzLjAyNjIxMTQ3OTk1MTBGKEZBRl1nbUZBRkRGQUZeXm43Iy0mSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoNiMvSSQlaWRHRigiNWs2JSpwPDopWyQqbyQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3776" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">STrTb:=%:</Text-field>
</Input>
</Group>
<Group labelreference="L3968" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Inject those expansions into the last equation:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3863" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqsTg:=subs(Tr=STrTb[1],Tb=STrTb[2],Tg=Tgrho+v*dTg,Tgrho=subs(vals,Tg),G=subs(u=v^2,convert(serG,polynom)),Tg-subs(gfsys,Tg)):</Text-field>
</Input>
</Group>
<Group labelreference="L3969" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">expand wrt v</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3847" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">map(expand,series(eqsTg,v));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMrM0kidkdGKCwkSSRkVGdHRihdQkQxMDAwMDAwMDAwMDAwMCIiIiwmXTQwMDMxQkIzQTlGNTRDODVGMSokRi8iIiNdQzAxNzdDMzZGM0NBMTY1Q0Y1LCZGL100MDI5RTNBRURBN0M5Rjc0KiRGLyIiJF1DMDQxM0M3MTI4QjIzQzE4RjosKF1DMDI0RUI1RjA2QzVCRUQ3RjFGNF00MDU4MzVENDBCQjU3OTM0KiRGLyIiJV1DMDY5NENCMjRBMTkyRTZGRkAsKEY5XTQwODU5Nzc5QzlFNDcyMUUqJEYvIiImXUMwOTI5MTU0Q0E0QzQ3NjlGL11DMDVBNkZFMEY0RDAzNjcwRkUsKkY0XUMwOEVGMENCNDk4RDg2NDdGP100MEIyQTcwQkY5QTAwRkRGKiRGLyIiJ11DMEJCNDEwRkY5NTU1Q0E4XTQwNDkwMTRGNDg3MUJCNTRGMUZMLCoqJEYvIiIoJCEwakw7K1hrNCUhIzVGOSQhMCN5R2FOQjolKSEjNkZEJCIwJT5RNGpNREtGVEYvJCIwXCJ5WjM5SnMhIzdGUS1JIk9HRiU2I0YxIiIpNyMrM0YtRi5GMUYyRjVGN0Y6RjxGQEZCRkVGSEZMLCpGUF1DMEU0MDA4RTY2ODhBOERERjldQzBDMDZGOURFNTFCNUUwNEZEXTQwREY3RjVEQTM1NDQyNUFGL100MDg2OThFOUE1NDdCOEZBRlFGZ25Gam4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3970" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The coefficient of v^0 and v^1 are expected to be 0; discard them</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3861" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">series((%-coeff(%,v,0)-coeff(%,v,1)*v)/v^2,v);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMrMUkidkdGKCwmXTQwMDMxQkIzQTlGNTRDODUiIiIqJEkkZFRnR0YoIiIjXUMwMTc3QzM2RjNDQTE2NUMiIiEsJkYyXTQwMjlFM0FFREE3QzlGNzQqJEYyIiIkXUMwNDEzQzcxMjhCMjNDMThGMCwoXUMwMjRFQjVGMDZDNUJFRDdGMEYxXTQwNTgzNUQ0MEJCNTc5MzQqJEYyIiIlXUMwNjk0Q0IyNEExOTJFNkZGMywoRjhdNDA4NTk3NzlDOUU0NzIxRSokRjIiIiZdQzA5MjkxNTRDQTRDNDc2OUYyXUMwNUE2RkUwRjREMDM2NzBGOSwqRjFdQzA4RUYwQ0I0OThEODY0N0Y+XTQwQjJBNzBCRjlBMDBGREYqJEYyIiInXUMwQkI0MTBGRjk1NTVDQThdNDA0OTAxNEY0ODcxQkI1NEYwRj8sKiokRjIiIigkITBqTDsrWGs0JSEjNUY4JCEwI3lHYU5COiUpISM2RkMkIjAlPlE0ak1ES0ZTRjIkIjBcInlaMzlKcyEjN0ZELUkiT0dGJTYjRjBGSzcjKzFGLUYuRjVGNkYwRjtGM0ZBRjlGR0Y/LCpGT11DMEU0MDA4RTY2ODhBOERERjhdQzBDMDZGOURFNTFCNUUwNEZDXTQwREY3RjVEQTM1NDQyNUFGMl00MDg2OThFOUE1NDdCOEZBRkRGZm5GSw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3971" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Now, solve this equation in dTg as a power series in v (again by Newton iteration), taking for constant term the negative solution:</Text-field>
</Input>
</Group>
<Group labelreference="L3815" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqdTg:=convert(%,polynom):</Text-field>
</Input>
</Group>
<Group labelreference="L3812" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newtit:=dTg-eqdTg/diff(eqdTg,dTg):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3826" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(coeff(eqdTg,v,0),dTg);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFE2JnVtaW51czA7MC42Mzc4MTk0Mzg1RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LlEoJmNvbW1hO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGOC1GLDYkUS0wLjYzNzgxOTQzODVGJ0YvRi8=">NiQkISsmUSU+eWohIzUkIismUSU+eWpGJQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3825" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">select(type,[%],negative);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFE2JnVtaW51czA7MC42Mzc4MTk0Mzg1RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyMkISsmUSU+eWohIzU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3824" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">op(%):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3811" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i in newtords(Order-2) do series(subs(dTg=convert(%,polynom),newtit),v,i) od;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFE+JnVtaW51czA7MC42Mzc4MTk0Mzg1MzI1ODM2MDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmbWludXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtRiM2Ji1GLDYkUTMwLjA5MTg5MzQ3OTAxNjQ1MThGJ0YvLUYzNi5RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGVUZKLUkjbWlHRiQ2JVEidkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvLUYzNi5RJyZwbHVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZFRkhGSi1GIzYmLUYzNi5RIk9GJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWRkotRjM2LlEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRlRGVkZKLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3VwR0YkNiVGVy1GLDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvRi9GLw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMrKUkidkdGKF1CRkU0NjkwNDRGQTgwNDU1IiIhJCEwPVg7IXpNKj0qISM7IiIiLUkiT0dGJTYjRjMiIiM3IyspRi1GLkYvXUJGQjc4NjU0QkYxNzYwRUZGM0Y0Rjc=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFE+JnVtaW51czA7MC42Mzc4MTk0Mzg1MTAyNzY4OTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmbWludXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtRiM2Ji1GLDYkUTYwLjA5MTg5MzQ3ODc4ODI3NzkyOTdGJ0YvLUYzNi5RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGVUZKLUkjbWlHRiQ2JVEidkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvLUYzNi5RJyZwbHVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZFRkhGSi1GIzYmLUYsNiRRMjAuMjU4MDM2MDg2NTMxNTIyRidGL0ZRLUklbXN1cEdGJDYlRlctRiw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi9Gam4tRiM2Ji1GMzYuUSJPRidGL0Y2RjlGO0Y9Rj9GQUZDRlRGVkZKLUYzNi5RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0ZURlZGSi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZjbzYlRlctRiw2JFEiM0YnRi9GaG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvRi9GLw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMrK0kidkdGKF1CRkU0NjkwNDRGQTRGMzdDIiIhXUJGQjc4NjU0QkUxQzdGQjEiIiIkIjBBOmAnM08hZSMhIzoiIiMtSSJPR0YlNiNGMSIiJDcjKytGLUYuRi9GMEYxXTNGRDA4M0E5Q0EzNUNFNDBGNUY2Rjk=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFE+JnVtaW51czA7MC42Mzc4MTk0Mzg1MTAyNzY3ODJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmbWludXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtRiM2Ji1GLDYkUTYwLjA5MTg5MzQ3ODc4ODI3ODAyNjhGJ0YvLUYzNi5RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGVUZKLUkjbWlHRiQ2JVEidkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvLUYzNi5RJyZwbHVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZFRkhGSi1GIzYmLUYsNiRRNTAuMjU4MDM2MDg2NTQwNTQ2NDM5RidGL0ZRLUklbXN1cEdGJDYlRlctRiw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi9Gam4tRiM2Ji1GLDYkUTUwLjEzNjk1NzkxODk3NTYwODk5NEYnRi9GUS1GY282JUZXLUYsNiRRIjNGJ0YvRmhvRi9GMi1GIzYmLUYsNiRRNTAuMjYzMjIxNjIxMTc4Mzc1MTY1RidGL0ZRLUZjbzYlRlctRiw2JFEiNEYnRi9GaG9GL0YyLUYjNiYtRiw2JFEyMC4xNzY0MDQyMzkxOTc5NzlGJ0YvRlEtRmNvNiVGVy1GLDYkUSI1RidGL0Zob0YvRmpuLUYjNiYtRjM2LlEiT0YnRi9GNkY5RjtGPUY/RkFGQ0ZURlZGSi1GMzYuUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWRkotSShtZmVuY2VkR0YkNiQtRiM2Ji1GY282JUZXLUYsNiRRIjZGJ0YvRmhvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GL0YvRi8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMrMUkidkdGKF1CRkU0NjkwNDRGQTRGMzdCIiIhXUJGQjc4NjU0QkUxQzdGQjgiIiJdM0ZEMDgzQTlDQTM4NDk0OCIiI10zRkMxODdENjRCNzZEN0JBIiIkXUJGRDBEODlGN0ZBM0VCMTEiIiUkITB6ej5SVVN3IiEjOiIiJi1JIk9HRiU2I0YxIiInNyMrMUYtRi5GL0YwRjFGMkYzRjRGNUY2RjddQkZDNjk0NkEwMzFEOTQwREY7RjxGPw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3839" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">serdTg:=%:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3785" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">serTg:=series(subs(v=u^(1/2),series(subs(vals,Tg)+v*serdTg,v)),u);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEmc2VyVGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSSNtbkdGJDYkUTIwLjUyOTU3NzYxMDYwMDI0OEYnRjktRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZZRk8tRiM2Ji1GUjYkUTIwLjYzNzgxOTQzODUxMDI3N0YnRjktRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeb0ZPLUkmbXNxcnRHRiQ2Iy1GLDYlUSJ1RidGL0YyRjlGVS1GIzYmLUZSNiRRMzAuMDkxODkzNDc4Nzg4Mjc4MEYnRjlGam5GY29GOS1GNjYuUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGWEZaRk8tRiM2Ji1GUjYkUTIwLjI1ODAzNjA4NjU0MDU0NkYnRjlGam4tSSVtc3VwR0YkNiVGY28tSSZtZnJhY0dGJDYoLUZSNiRRIjNGJ0Y5LUZSNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5RltwLUYjNiYtRlI2JFEyMC4xMzY5NTc5MTg5NzU2MDlGJ0Y5RmpuLUZkcDYlRmNvRlxxRmlxRjlGVS1GIzYmLUZSNiRRMjAuMjYzMjIxNjIxMTc4Mzc1RidGOUZqbi1GZHA2JUZjby1GZ3A2KC1GUjYkUSI1RidGOUZccUZfcUZicUZlcUZncUZpcUY5RlUtRiM2Ji1GUjYkUTIwLjE3NjQwNDIzOTE5Nzk3OUYnRjlGam4tRmRwNiVGY29GaXBGaXFGOUZbcC1GIzYmLUYsNiVRIk9GJy9GMEY9RjktRjY2LlEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vRk8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GZHA2JUZjby1GZ3A2KC1GUjYkUSI3RidGOUZccUZfcUZicUZlcUZncUZpcS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzZXJUZ0dGKCwyJCIwWy1nNXdkSCYhIzoiIiIqJEkidUdGKCNGMiIiIyQhMHgtXlElPnlqRjFGNCQhMCF5Iyl5eU0qPSohIzsqJEY0IyIiJEY2JCIwWTBhJzNPIWUjRjEqJEY0RjYkIjA0YygqPXomcDhGMSokRjQjIiImRjYkITB2JHk2aUBLRUYxKiRGNEY+JCEweno+UlVTdyJGMS1JIk9HRiU2IyokRjQjIiIoRjZGMjcjLDJdM0ZFMEYyNENCRUM3MTlCMkYyRjNdQkZFNDY5MDQ0RkE0RjM3QkY0XUJGQjc4NjU0QkUxQzdGQjhGPF0zRkQwODNBOUNBMzg0OTQ4RkFdM0ZDMTg3RDY0Qjc2RDdCQUZEXUJGRDBEODlGN0ZBM0VCMTFGSV1CRkM2OTQ2QTAzMUQ5NDBERkxGMg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3972" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Substitute back into the series expansions for Tr and Tb</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3788" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">map(series,subs(v=u^(1/2),map(series,subs(dTg=serdTg,map(convert,STrTb,polynom)),v)),u);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYKiUhR0YoRihbZ2whIyUhISEiIyIjLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNjEtSSNtbkdGMDYjUTIwLjU4ODYzMzQzNzc3NzM3MkYoLUkjbW9HRjA2I1EoJm1pbnVzO0YoLUYvNiUtRjU2I1EyMC40OTU0NDY5MDgwMzkzMTlGKC1GOTYjUTEmSW52aXNpYmxlVGltZXM7RigtSSZtc3FydEdGMDYjLUkjbWlHRjA2I1EidUYoRjgtRi82JS1GNTYjUTMwLjA5NzkxNzE1OTg3MjYzMjNGKEZBRkdGOC1GLzYlLUY1NiNRNDAuMDAzNDYzODczODA5NjcxMzlGKEZBLUklbXN1cEdGMDYkRkctSSZtZnJhY0dGMDYlLUY1NiNRIjNGKC1GNTYjUSIyRigvSSliZXZlbGxlZEdGKFEldHJ1ZUYoLUY5NiNRJyZwbHVzO0YoLUYvNiUtRjU2I1EzMC4wMjE1MzE3Njk1MDIzNDIwRihGQS1GVjYkRkdGaG5GOC1GLzYlLUY1NiNRNDAuMDAzMjkzMTE3ODA4NTk1MDlGKEZBLUZWNiRGRy1GWTYlLUY1NiNRIjVGKEZobkZbb0Y4LUYvNiUtRjU2I1EzMC4wMjk5OTIwNDczMTg0NTY3RihGQS1GVjYkRkdGZW5GXm8tRi82JS1GSDYkUSJPRigvSSpmb250c3R5bGVHRihRJ25vcm1hbEYoLUY5NiNRMCZBcHBseUZ1bmN0aW9uO0YoLUkobWZlbmNlZEdGMDYjLUZWNiRGRy1GWTYlLUY1NiNRIjdGKEZobkZbby1GLzYxLUY1NiNRMjAuNDY2Mjk1MjY4MTczMzE5RihGOC1GLzYlLUY1NiNRMjAuNjMyMjIzNzA1MzkzMzUxRihGQUZERl5vLUYvNiUtRjU2I1EyMC4xMDc5MDk4ODkzMDkxMzlGKEZBRkdGXm8tRi82JS1GNTYjUTIwLjIzMjk2MzQzNzMxMzg2NEYoRkFGVUY4LUYvNiUtRjU2I1EyMC4xNjUzOTA0NTEyMzYxOTJGKEZBRmZvRjgtRi82JS1GNTYjUTIwLjIwNzA1MDAzMDA0ODIxNEYoRkFGXXBGXm8tRi82JS1GNTYjUTIwLjIxNTcwNjM3MDQzMTgzMkYoRkFGaXBGXm9GW3E3Iy0mSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoNiMvSSQlaWRHRigiNUtUMCMqPTopWyQqbyQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3778" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">serTr:=%[1];serTb:=%%[2];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEmc2VyVHJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSSNtbkdGJDYkUTIwLjU4ODYzMzQzNzc3NzM3MkYnRjktRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZZRk8tRiM2Ji1GUjYkUTIwLjQ5NTQ0NjkwODAzOTMxOUYnRjktRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeb0ZPLUkmbXNxcnRHRiQ2Iy1GLDYlUSJ1RidGL0YyRjlGVS1GIzYmLUZSNiRRMzAuMDk3OTE3MTU5ODcyNjMyM0YnRjlGam5GY29GOUZVLUYjNiYtRlI2JFE0MC4wMDM0NjM4NzM4MDk2NzEzOUYnRjlGam4tSSVtc3VwR0YkNiVGY28tSSZtZnJhY0dGJDYoLUZSNiRRIjNGJ0Y5LUZSNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhcS8lKWJldmVsbGVkR0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGTy1GIzYmLUZSNiRRMzAuMDIxNTMxNzY5NTAyMzQyMEYnRjlGam4tRmFwNiVGY29GaXBGZnFGOUZVLUYjNiYtRlI2JFE0MC4wMDMyOTMxMTc4MDg1OTUwOUYnRjlGam4tRmFwNiVGY28tRmRwNigtRlI2JFEiNUYnRjlGaXBGXHFGX3FGYnFGZHFGZnFGOUZVLUYjNiYtRlI2JFEzMC4wMjk5OTIwNDczMTg0NTY3RidGOUZqbi1GYXA2JUZjb0ZmcEZmcUY5RmlxLUYjNiYtRiw2JVEiT0YnL0YwRj1GOS1GNjYuUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX29GTy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZhcDYlRmNvLUZkcDYoLUZSNiRRIjdGJ0Y5RmlwRlxxRl9xRmJxRmRxRmZxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzZXJUckdGKCwyJCIwc3R4UE1qKWUhIzoiIiIqJEkidUdGKCNGMiIiIyQhMD4kUiEzcFcmXEYxRjQkITBCanMpZnIieiohIzsqJEY0IyIiJEY2JCEwUnInNFEoUVkkISM8KiRGNEY2JCIwP00tJnA8YEBGOyokRjQjIiImRjYkITA0JmYzeTYkSCRGQSokRjRGPiQhMG5YPXQvIyoqSEY7LUkiT0dGJTYjKiRGNCMiIihGNkYyNyMsMl0zRkUyRDYxNUNBOTJCRjYxRjJGM11CRkRGQjU2NkYyQkJCOTdFRjRdQkZCOTExMTk1NzVFQzJDMkY8XUJGNkM2MDQ1MTc1QzNEMDBGQl0zRjk2MEM2Qzk3NTlBQkMwRkVdQkY2QUZBMkIyOTQ1RjgwMEZKXUJGOUVCNjNDMzk3RENFMDBGTUYy</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEmc2VyVGJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSSNtbkdGJDYkUTIwLjQ2NjI5NTI2ODE3MzMxOUYnRjktRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZZRk8tRiM2Ji1GUjYkUTIwLjYzMjIyMzcwNTM5MzM1MUYnRjktRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeb0ZPLUkmbXNxcnRHRiQ2Iy1GLDYlUSJ1RidGL0YyRjktRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZPLUYjNiYtRlI2JFEyMC4xMDc5MDk4ODkzMDkxMzlGJ0Y5RmpuRmNvRjlGZm8tRiM2Ji1GUjYkUTIwLjIzMjk2MzQzNzMxMzg2NEYnRjlGam4tSSVtc3VwR0YkNiVGY28tSSZtZnJhY0dGJDYoLUZSNiRRIjNGJ0Y5LUZSNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5RlUtRiM2Ji1GUjYkUTIwLjE2NTM5MDQ1MTIzNjE5MkYnRjlGam4tRmRwNiVGY29GXHFGaXFGOUZVLUYjNiYtRlI2JFEyMC4yMDcwNTAwMzAwNDgyMTRGJ0Y5RmpuLUZkcDYlRmNvLUZncDYoLUZSNiRRIjVGJ0Y5RlxxRl9xRmJxRmVxRmdxRmlxRjlGZm8tRiM2Ji1GUjYkUTIwLjIxNTcwNjM3MDQzMTgzMkYnRjlGam4tRmRwNiVGY29GaXBGaXFGOUZmby1GIzYmLUYsNiVRIk9GJy9GMEY9RjktRjY2LlEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vRk8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GZHA2JUZjby1GZ3A2KC1GUjYkUSI3RidGOUZccUZfcUZicUZlcUZncUZpcS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzZXJUYkdGKCwyJCIwPkw8b19IbSUhIzoiIiIqJEkidUdGKCNGMiIiIyQhMF5MUjBQQUsnRjFGNCQiMFIiNCQqKSk0ejVGMSokRjQjIiIkRjYkIjBrUUpQTSdIQkYxKiRGNEY2JCEwIz5PN1ghUmwiRjEqJEY0IyIiJkY2JCEwOSNbKy5dcT9GMSokRjRGPSQiMEs9VnFqcTojRjEtSSJPR0YlNiMqJEY0IyIiKEY2RjI3IywyXTNGREREN0M4MUJDNTVGOEFGMkYzXUJGRTQzQjJEMzU0RDczQzhGNF0zRkJCOUZGQjg1N0Y2QjUyRjtdM0ZDREQxQkVGNDM2QTEyNEZAXUJGQzUyQjgzQTk5MEE4MDBGQ11CRkNBODA5RDg5RDhCMEM4RkhdM0ZDQjlDNDQyRjQ1OTQwOEZLRjI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3851" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Formula of Prop. 8.2 </Text-field></Title>
<Group labelreference="L3973" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This is not necessary for the rest of the calculation. It explains the notation in that proposition and will recover the same coefficients of sqrt(u) as above.</Text-field>
</Input>
</Group>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 4" layout="Heading 4">Left and right eigenvectors of the Jacobian matrix</Text-field></Title>
<Group hide-input="false" labelreference="L3897" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Jac:=J[-3..-1,-3..-1];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRKYWNHRihYLCUhR0YoRihbZ2whIiUhISEjKiIkIiQtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjFGKC1GMTYjUSIwRigtSSVtcm93R0YyNiQtSSNtb0dGMjYjUSomdW1pbnVzMDtGKC1JJm1mcmFjR0YyNiQtSSNtaUdGMjYjUSJHRigtSSVtc3VwR0YyNiQtSShtZmVuY2VkR0YyNiMtRjs2JUYwLUY+NiNRKCZtaW51cztGKC1GRTYjUSNUckYoLUYxNiNRIjJGKC1GOzYkRj0tRkI2JC1GRTYjUSJSRigtRkk2JC1GTDYjLUY7NiVGMEZQLUZFNiNRI1RiRihGVkYwRjdGNy1GOzYkRj0tRkI2JC1GRTYjUSJCRigtRkk2JC1GTDYjLUY7NiVGMEZQLUZFNiNRI1RnRihGVkYwNyMtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1Z3k+bD06KVskKm8k</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3898" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">chareq:=collect(LinearAlgebra[Determinant](Jac),G,factor);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnY2hhcmVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZZRk8tSSZtZnJhY0dGJDYoLUYjNigtRiw2JVEiQkYnRi9GMi1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvRk8tRiw2JVEiUkYnRi9GMkZdby1GLDYlUSJHRidGL0YyRjktRiM2KC1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGT0ZRLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGTy1GLDYlUSNUckYnRi9GMkY5RjktRlI2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl1vLUZccDYlLUZfcDYkLUYjNidGY3BGUUZmcC1GLDYlUSNUYkYnRi9GMkY5RjlGXHFGX3FGXW8tRlxwNiUtRl9wNiQtRiM2J0ZjcEZRRmZwLUYsNiVRI1RnRidGL0YyRjlGOUZccUZfcUY5LyUubGluZXRoaWNrbmVzc0dGVC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zoci8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdjaGFyZXFHRigsJiIiIkYvKi5JIkJHRihGL0kiUkdGKEYvLCYhIiJGL0kjVHJHRihGLyEiIywmRjRGL0kjVGJHRihGL0Y2LCZGNEYvSSNUZ0dGKEYvRjZJIkdHRihGL0Y0NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3842" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">cw:=[seq(w[j],j=1..3)]:ww:=Vector(cw); sysW:=convert(Jac.ww,list);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN3d0dGKEtJJ1JUQUJMRUdGKDYlIjVHJSo9bD06KVskKm8kLUknTUFUUklYR0YoNiM3JTcjLUklbXN1Ykc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGOTYjUSJ3RigtSSNtbkdGOTYjUSIxRig3Iy1GODYkRj0tRkI2I1EiMkYoNyMtRjg2JEY9LUZCNiNRIjNGKCZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRihGKDcjLUZRNiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3lzV0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjb0ZPLUkmbWZyYWNHRiQ2KC1GIzYmLUYsNiVRIlJGJ0YvRjItRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZhcEZPLUZZNiVGZW4tRmluNiRRIjJGJ0Y5RlxvRjktSSVtc3VwR0YkNiUtRlI2JC1GIzYmRmhuRl9vLUYsNiVRI1RiRidGL0YyRjlGOUZlcC8lMXN1cGVyc2NyaXB0c2hpZnRHRl5vLyUubGluZXRoaWNrbmVzc0dGW28vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHEvJSliZXZlbGxlZEdGPUY5LUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYHAvRk5RLDAuMzMzMzMzM2VtRidGTy1GIzYmRmNwRl9vLUZmbzYoLUYjNiYtRiw2JVEiQkYnRi9GMkZdcC1GWTYlRmVuLUZpbjYkUSIzRidGOUZcb0Y5LUZpcDYlLUZSNiQtRiM2JkZobkZfby1GLDYlUSNUZ0YnRi9GMkY5RjlGZXBGYnFGZHFGZnFGaXFGW3JGOUZdci1GIzYnLUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZib0Zkb0ZPLUZmbzYoLUYjNiYtRiw2JVEiR0YnRi9GMkZdcEZYRjktRmlwNiUtRlI2JC1GIzYmRmhuRl9vLUYsNiVRI1RyRidGL0YyRjlGOUZlcEZicUZkcUZmcUZpcUZbci1GNjYuUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGYm9GZG9GT0Zcc0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzeXNXR0YoNyUsJiZJIndHRig2IyIiIkYzKihJIlJHRihGMywmRjNGM0kjVGJHRighIiIhIiMmRjE2IyIiI0YzRjgsJkY6RjMqKEkiQkdGKEYzLCZGM0YzSSNUZ0dGKEY4RjkmRjE2IyIiJEYzRjgsJiooSSJHR0YoRjMsJkYzRjNJI1RyR0YoRjhGOUYwRjNGOEZCRjM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3840" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve([op(sysW[1..2]),w[2]-1],cw)[1];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ3RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LlEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLyUpZXF1YWxpdHlHRkwtSSZtZnJhY0dGJDYoLUY0NiVRIlJGJ0Y3RjotRiw2KC1JJW1zdXBHRiQ2JS1GNDYlUSNUYkYnRjdGOi1GPjYkUSIyRidGQS8lMXN1cGVyc2NyaXB0c2hpZnRHRkUtRkc2LlEoJm1pbnVzO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GYXBGaG4tRiw2JkZoby1GRzYuUTEmSW52aXNpYmxlVGltZXM7RidGQUZKRk1GT0ZRRlNGVUZXL0ZaUSYwLjBlbUYnL0ZnbkZpcEZobkZlb0ZBLUZHNi5RJyZwbHVzO0YnRkFGSkZNRk9GUUZTRlVGV0ZgcEZicEZobkY9RkEvJS5saW5ldGhpY2tuZXNzR0ZALyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJxLyUpYmV2ZWxsZWRHRkxGQS1GRzYuUSIsRidGQUZKL0ZORjlGT0ZRRlNGVUZXRmhwL0ZnblEsMC4zMzMzMzMzZW1GJ0Zobi1GLDYmLUYxNiVGM0Zob0ZDRkZGPUZBRmdxLUYsNiYtRjE2JUYzLUY+NiRRIjNGJ0ZBRkNGRi1GW282KC1GLDYoLUZjbzYlLUY0NiVRI1RnRidGN0Y6RmhvRltwRl1wLUYsNiZGaG9GZXBGXnNGQUZbcUY9RkEtRjQ2JVEiQkYnRjdGOkZecUZgcUZjcUZlcUZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyUvJkkid0c2IjYjIiIiKiZJIlJHRiZGKCwoKiRJI1RiR0YmIiIjRihGLSEiI0YoRighIiIvJkYlNiNGLkYoLyZGJTYjIiIkKiYsKCokSSNUZ0dGJkYuRihGO0YvRihGKEYoSSJCR0YmRjA=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3828" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solW:=factor(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sV0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LlEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tSSZtZnJhY0dGJDYoLUYsNiVRIlJGJ0YvRjItSSVtc3VwR0YkNiUtRlI2JC1GIzYnLUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjcEZPRmhuLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZicEZkcEZPLUYsNiVRI1RiRidGL0YyRjlGOS1GaW42JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zeby8lLmxpbmV0aGlja25lc3NHRltvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRj1GOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GWTYlRmVuRltxRlxvRl9vRmhuRjlGaXEtRiM2Ji1GWTYlRmVuLUZpbjYkUSIzRidGOUZcb0Zfby1GY282KC1GaW82JS1GUjYkLUYjNidGX3BGaG5GZXAtRiw2JVEjVGdGJ0YvRjJGOUY5RltxRl5xLUYsNiVRIkJGJ0YvRjJGYHFGYnFGZXFGZ3FGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2xXR0YoNyUvJkkid0dGKDYjIiIiKiZJIlJHRihGMywmISIiRjNJI1RiR0YoRjMhIiMvJkYxNiMiIiNGMy8mRjE2IyIiJComLCZGN0YzSSNUZ0dGKEYzRj1JIkJHRihGNzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3782" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This is a solution since</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3784" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">subs(solW,sysW[3]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LlEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMvJSllcXVhbGl0eUdGNC1JJm1mcmFjR0YkNigtRiM2Ji1JI21pR0YkNiVRIkdGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LlExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZaRkYtRk42JVEiUkYnRlFGVEYvLUYjNiYtSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2Ji1JI21uR0YkNiRRIjFGJ0YvLUYsNi5RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERkYtRk42JVEjVHJGJ0ZRRlRGL0YvLUZkbzYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGVi1GXG82JS1GX282JC1GIzYnRitGY28tRiw2LlEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZGLUZONiVRI1RiRidGUUZURi9GL0ZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dGZm8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3EvJSliZXZlbGxlZEdGNEZpcC1GSTYoLUZcbzYlLUZfbzYkLUYjNidGK0Zjb0ZpcC1GTjYlUSNUZ0YnRlFGVEYvRi9GXXBGYHAtRk42JVEiQkYnRlFGVEZfcUZhcUZkcUZmcUYv">LCYqKkkiR0c2IiIiIiwmRiZGJkkjVHJHRiUhIiIhIiNJIlJHRiVGJiwmRilGJkkjVGJHRiVGJkYqRikqJiwmRilGJkkjVGdHRiVGJiIiI0kiQkdGJUYpRiY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3798" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">cv:=[seq(v[j],j=1..3)]:vv:=Vector[row](cv); sysV:=convert(vv.Jac,list);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSN2dkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8vJSllcXVhbGl0eUdGQC1GLDYmLUkobWZlbmNlZEdGJDYoLUYsNiYtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYqLUkkbXRkR0YkNiotSSVtc3ViR0YkNiUtRi82JVEidkYnRjJGNS1JI21uR0YkNiRRIjFGJ0Y8LyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmJwLyUrZ3JvdXBhbGlnbkdGYnAvJShyb3dzcGFuR0Znby8lK2NvbHVtbnNwYW5HRmdvLUZcbzYqLUZfbzYlRmFvLUZlbzYkUSIyRidGPEZob0ZbcEZecEZgcEZjcEZlcEZncEZpcC1GXG82Ki1GX282JUZhby1GZW82JFEiM0YnRjxGaG9GW3BGXnBGYHBGY3BGZXBGZ3BGaXBGW3BGXnBGYHBGY3BGZXAvJSZhbGlnbkdRJWF4aXNGJy9GYXBRJ2NlbnRlckYnL0ZkcEZdci9GZnBRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZXIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYHMvJSZmcmFtZUdGYHMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl1zRltwRl5wRjxGPC9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZjdEZbcEZecEY8RjwtRlc2KC1GLDYmLUZmbjY3LUZpbjYqLUZcbzYqLUZfbzYlLUYvNidGY29GMkZbcEZecEY1LUYsNiYtRmVvNiZGZ29GW3BGXnBGPEZbcEZecEY8RmhvRltwRl5wRmBwRmNwRmVwRmdwRmlwLUZcbzYqLUZfbzYlRmh1LUYsNiYtRmVvNiZGYXFGW3BGXnBGPEZbcEZecEY8RmhvRltwRl5wRmBwRmNwRmVwRmdwRmlwLUZcbzYqLUZfbzYlRmh1LUYsNiYtRmVvNiZGaHFGW3BGXnBGPEZbcEZecEY8RmhvRltwRl5wRmBwRmNwRmVwRmdwRmlwRltwRl5wRmBwRmNwRmVwRltwRl5wRmlxL0ZhcFEpYmFzZWxpbmVGJ0ZeckZfckZhckZjckZmckZockZbc0Zec0Zhc0Zjc0Zlc0Zoc0Zqc0ZcdEZedEZhdEZbcEZecEY8RltwRl5wRjwvRmd0USJbRicvRmp0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN2dkdGKEtJJ1JUQUJMRUdGKDYlIjUjXCx1R18iKVskKm8kLUknVkVDVE9SR0YoNiM3JS1JJW1zdWJHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjg2I1EidkYoLUkjbW5HRjg2I1EiMUYoLUY3NiRGPC1GQTYjUSIyRigtRjc2JEY8LUZBNiNRIjNGKCZJJ1ZlY3RvckdGJTYjSSRyb3dHRihGKDcjLUZONiMvSSQlaWRHRihGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3lzVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEidkYnRi9GMi1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjb0ZPLUkmbWZyYWNHRiQ2KC1GIzYmLUZZNiVGZW4tRmluNiRRIjNGJ0Y5RlxvLUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY3BGTy1GLDYlUSJHRidGL0YyRjktSSVtc3VwR0YkNiUtRlI2JC1GIzYmRmhuRl9vLUYsNiVRI1RyRidGL0YyRjlGOS1GaW42JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zeby8lLmxpbmV0aGlja25lc3NHRltvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltyLyUpYmV2ZWxsZWRHRj1GOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmJwL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Jy1GNjYuUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGYm9GZG9GTy1GZm82KC1GIzYmRlhGX3AtRiw2JVEiUkYnRi9GMkY5LUZpcDYlLUZSNiQtRiM2JkZobkZfby1GLDYlUSNUYkYnRi9GMkY5RjlGYnFGZXFGZ3FGaXFGXHJGXnItRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmJvRmRvRk8tRlk2JUZlbkZicUZcb0Y5RmByLUYjNidGaHItRmZvNigtRiM2JkZedEZfcC1GLDYlUSJCRidGL0YyRjktRmlwNiUtRlI2JC1GIzYmRmhuRl9vLUYsNiVRI1RnRidGL0YyRjlGOUZicUZlcUZncUZpcUZcckZeckZbdEZqb0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzeXNWR0YoNyUsJiZJInZHRig2IyIiIkYzKigmRjE2IyIiJEYzSSJHR0YoRjMsJkYzRjNJI1RyR0YoISIiISIjRjssJiooRjBGM0kiUkdGKEYzLCZGM0YzSSNUYkdGKEY7RjxGOyZGMTYjIiIjRjMsJiooRkJGM0kiQkdGKEYzLCZGM0YzSSNUZ0dGKEY7RjxGO0Y1RjM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3800" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve([op(sysV[1..2]),v[3]=1],cv)[1];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LlEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLyUpZXF1YWxpdHlHRkwtSSZtZnJhY0dGJDYoLUY0NiVRIkdGJ0Y3RjotRiw2KC1JJW1zdXBHRiQ2JS1GNDYlUSNUckYnRjdGOi1GPjYkUSIyRidGQS8lMXN1cGVyc2NyaXB0c2hpZnRHRkUtRkc2LlEoJm1pbnVzO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GYXBGaG4tRiw2JkZoby1GRzYuUTEmSW52aXNpYmxlVGltZXM7RidGQUZKRk1GT0ZRRlNGVUZXL0ZaUSYwLjBlbUYnL0ZnbkZpcEZobkZlb0ZBLUZHNi5RJyZwbHVzO0YnRkFGSkZNRk9GUUZTRlVGV0ZgcEZicEZobkY9RkEvJS5saW5ldGhpY2tuZXNzR0ZALyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJxLyUpYmV2ZWxsZWRHRkxGQS1GRzYuUSIsRidGQUZKL0ZORjlGT0ZRRlNGVUZXRmhwL0ZnblEsMC4zMzMzMzMzZW1GJ0Zobi1GLDYmLUYxNiVGM0Zob0ZDRkYtRltvNigtRiw2Ji1GNDYlUSJSRidGN0Y6RmVwRl1vRkEtRiw2NC1GLDYmLUZjbzYlLUY0NiVRI1RiRidGN0Y6RmhvRltwRmVwRmJvRkFGXXAtRiw2KEZob0ZlcEZcc0ZlcEZlb0ZBRl1wLUYsNihGaG9GZXBGXnNGZXBGYm9GQUZbcUZcc0ZbcS1GLDYoLUY+NiRRIjRGJ0ZBRmVwRl5zRmVwRmVvRkFGW3FGYm9GXXAtRiw2JkZob0ZlcEZec0ZBRl1wRmNwRltxRj1GQUZecUZgcUZjcUZlcUZBRmdxLUYsNiYtRjE2JUYzLUY+NiRRIjNGJ0ZBRkNGRkY9RkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyUvJkkidkc2IjYjIiIiKiZJIkdHRiZGKCwoKiRJI1RyR0YmIiIjRihGLSEiI0YoRighIiIvJkYlNiNGLiooSSJSR0YmRihGKkYoLDQqJkkjVGJHRiZGLkYtRi5GKComRjhGLkYtRihGLyomRjhGKEYtRi5GLyokRjhGLkYoKiZGOEYoRi1GKCIiJUYsRihGOEYvRi1GL0YoRihGMC8mRiU2IyIiJEYo</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3783" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solV:=factor(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEidkYnRi9GMi1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LlEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tSSZtZnJhY0dGJDYoLUYsNiVRIkdGJ0YvRjItSSVtc3VwR0YkNiUtRlI2JC1GIzYnLUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjcEZPRmhuLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZicEZkcEZPLUYsNiVRI1RyRidGL0YyRjlGOS1GaW42JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zeby8lLmxpbmV0aGlja25lc3NHRltvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRj1GOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GWTYlRmVuRltxRlxvRl9vLUZjbzYoLUYjNiYtRiw2JVEiUkYnRi9GMi1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1yL0ZORl5yRk9GZW9GOS1GIzYmLUZpbzYlLUZSNiQtRiM2J0ZfcEZobkZlcC1GLDYlUSNUYkYnRi9GMkY5RjlGW3FGXnFGXHNGaG9GOUZgcUZicUZlcUZncUY5RmlxLUYjNiYtRlk2JUZlbi1GaW42JFEiM0YnRjlGXG9GX29GaG5GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2xWR0YoNyUvJkkidkdGKDYjIiIiKiZJIkdHRihGMywmISIiRjNJI1RyR0YoRjMhIiMvJkYxNiMiIiMqKkkiUkdGKEYzRjVGMywmRjdGM0kjVGJHRihGM0Y5RjZGOS8mRjE2IyIiJEYzNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3789" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solV:=subs(isolate(chareq,R),solV);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEidkYnRi9GMi1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LlEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tSSZtZnJhY0dGJDYoLUYsNiVRIkdGJ0YvRjItSSVtc3VwR0YkNiUtRlI2JC1GIzYnLUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjcEZPRmhuLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZicEZkcEZPLUYsNiVRI1RyRidGL0YyRjlGOS1GaW42JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zeby8lLmxpbmV0aGlja25lc3NHRltvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRj1GOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiM2Ji1GWTYlRmVuRltxRlxvRl9vLUZjbzYoLUZpbzYlLUZSNiQtRiM2J0ZfcEZobkZlcC1GLDYlUSNUZ0YnRi9GMkY5RjlGW3FGXnEtRiw2JVEiQkYnRi9GMkZgcUZicUZlcUZncUY5RmlxLUYjNiYtRlk2JUZlbi1GaW42JFEiM0YnRjlGXG9GX29GaG5GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2xWR0YoNyUvJkkidkdGKDYjIiIiKiZJIkdHRihGMywmISIiRjNJI1RyR0YoRjMhIiMvJkYxNiMiIiMqJiwmRjdGM0kjVGdHRihGM0Y9SSJCR0YoRjcvJkYxNiMiIiRGMzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3795" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This is a solution since</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3763" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">normal(subs(solV,sysV[3]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 4" layout="Heading 4">Coefficient of sqrt(1-z/rho)</Text-field></Title>
<Group hide-input="false" labelreference="L3799" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T:=Vector([seq(c[i,1],i=[G,B,R])]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJUR0YoWColIUdGKEYoW2dsISMlISEhIiQiJC1JJW1zdWJHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjI2I1EiY0YoLUklbXJvd0dGMjYlLUY3NiNRIkdGKC1JI21vR0YyNiNRKCZjb21tYTtGKC1JI21uR0YyNiNRIjFGKC1GMTYkRjYtRjs2JS1GNzYjUSJCRihGQEZELUYxNiRGNi1GOzYlLUY3NiNRIlJGKEZARkQ3Iy0mSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoNiMvSSQlaWRHRigiNWtyTyhHXyIpWyQqbyQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3899" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">H:=subs(gfsys,[Tr,Tb,Tg]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYjNiYtRiw2JVEiekYnRi9GMi1GNjYuUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW5GTy1JJm1mcmFjR0YkNigtRiw2JVEiUkYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZobkZqbkZPLUYsNiVRI1RiRidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR0Zmby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhcC8lKWJldmVsbGVkR0Y9RjktRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUZcbzYoLUYsNiVRIkJGJ0YvRjItRiM2JkZjb0Znby1GLDYlUSNUZ0YnRi9GMkY5Rl1wRl9wRmJwRmRwRmZwLUZcbzYoLUYsNiVRIkdGJ0YvRjItRiM2JkZjb0Znby1GLDYlUSNUckYnRi9GMkY5Rl1wRl9wRmJwRmRwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoNyUsJkkiekdGKCIiIiomSSJSR0YoRjEsJkYxRjFJI1RiR0YoISIiRjZGMSomSSJCR0YoRjEsJkYxRjFJI1RnR0YoRjZGNiomSSJHR0YoRjEsJkYxRjFJI1RyR0YoRjZGNjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3764" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">W:=-jac(H,[G,B,R]).T+z*Vector(map(diff,H,z));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJXRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUYsNiYtSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2Ki1GLDYnLUY5Ni5RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZkb0ZSLUkmbWZyYWNHRiQ2KC1JJW1zdWJHRiQ2JS1GLzYlUSJjRidGMkY1LUYsNiYtRi82JVEiUkYnRjJGNS1GOTYuUSgmY29tbWE7RidGPEY+L0ZCRjRGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRUSwwLjMzMzMzMzNlbUYnRlItSSNtbkdGJDYkUSIxRidGPEY8LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2JkZccS1GOTYuUSgmbWludXM7RidGPEY+RkFGQ0ZFRkdGSUZLRmNvRmVvRlItRi82JVEjVGJGJ0YyRjVGPC8lLmxpbmV0aGlja25lc3NHRl9xLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9yLyUpYmV2ZWxsZWRHRkAtRjk2LlEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRmNvRmVvRlItRi82JVEiekYnRjJGNUY8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZALyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zhcy8lK2dyb3VwYWxpZ25HRmFzLyUocm93c3BhbkdGX3EvJStjb2x1bW5zcGFuR0ZfcUZqckZdc0Zfc0Zic0Zkcy1GaW42KC1GXG82Ki1GLDYlRmBvLUZnbzYoLUZqbzYlRlxwLUYsNiYtRi82JVEiQkYnRjJGNUZkcEZccUY8RmBxLUYsNiZGXHFGZXEtRi82JVEjVGdGJ0YyRjVGPEZbckZdckZgckZickY8RmpyRl1zRl9zRmJzRmRzRmZzRmhzRmpyRl1zRl9zRmJzRmRzLUZpbjYoLUZcbzYqLUYsNiVGYG8tRmdvNigtRmpvNiVGXHAtRiw2Ji1GLzYlUSJHRidGMkY1RmRwRlxxRjxGYHEtRiw2JkZccUZlcS1GLzYlUSNUckYnRjJGNUY8RltyRl1yRmByRmJyRjxGanJGXXNGX3NGYnNGZHNGZnNGaHNGanJGXXNGX3NGYnNGZHMvJSZhbGlnbkdRJWF4aXNGJy9GYHNGX3IvRmNzRl9yL0Zlc1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zddy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zody8lJmZyYW1lR0Zody8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZXdGanJGXXNGPEY8L0krbXNlbWFudGljc0dGJFEqQ29sVmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlt5RmpyRl1zRjxGPC1GVzYoLUYsNiYtRmZuNjktRmluNigtRlxvNiotRiw2KS1GOTYwRmJvRmpyRl1zRjxGPkZBRkNGRUZHRklGS0Zjb0Zlb0ZSLUZnbzYpLUYsNiYtRmpvNiUtRi82J0ZecEYyRmpyRl1zRjUtRiw2KC1GLzYnRmNwRjJGanJGXXNGNS1GOTYwUSIsRidGanJGXXNGPEY+RmdwRkNGRUZHRklGS0ZocEZqcEZSLUZdcTYmRl9xRmpyRl1zRjxGanJGXXNGPEZgcUZqckZdc0Y8LUYsNiYtRiw2KEZhW2wtRjk2MEZncUZqckZdc0Y8Rj5GQUZDRkVGR0ZJRktGY29GZW9GUi1GLzYnRmpxRjJGanJGXXNGNUZqckZdc0Y8RmpyRl1zRjxGW3JGXXJGYHJGYnJGanItRjk2MFEiK0YnRmpyRl1zRjxGPkZBRkNGRUZHRklGS0Zjb0Zlb0ZSLUYvNidGaXJGMkZqckZdc0Y1RmpyRl1zRjxGanJGXXNGX3NGYnNGZHNGZnNGaHNGanJGXXNGX3NGYnNGZHMtRmluNigtRlxvNiotRiw2J0Zgei1GZ282KS1GLDYmLUZqbzYlRmh6LUYsNigtRi82J0ZodEYyRmpyRl1zRjVGXltsRmFbbEZqckZdc0Y8RmBxRmpyRl1zRjwtRiw2Ji1GLDYoRmFbbEZnW2wtRi82J0ZddUYyRmpyRl1zRjVGanJGXXNGPEZqckZdc0Y8RltyRl1yRmByRmJyRmpyRmpyRl1zRjxGanJGXXNGX3NGYnNGZHNGZnNGaHNGanJGXXNGX3NGYnNGZHMtRmluNigtRlxvNiotRiw2J0Zgei1GZ282KS1GLDYmLUZqbzYlRmh6LUYsNigtRi82J0ZcdkYyRmpyRl1zRjVGXltsRmFbbEZqckZdc0Y8RmBxRmpyRl1zRjwtRiw2Ji1GLDYoRmFbbEZnW2wtRi82J0ZhdkYyRmpyRl1zRjVGanJGXXNGPEZqckZdc0Y8RltyRl1yRmByRmJyRmpyRmpyRl1zRjxGanJGXXNGX3NGYnNGZHNGZnNGaHNGanJGXXNGX3NGYnNGZHNGanJGXXNGYnYvRmBzUSliYXNlbGluZUYnRmZ2Rmd2Rml2Rlt3Rl53RmB3RmN3RmZ3Rml3Rlt4Rl14RmB4RmJ4RmR4RmZ4Rml4RmpyRl1zRjxGanJGXXNGPC9GX3lRIltGJy9GYnlRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJXR0YoWColIUdGKEYoW2dsISMlISEhIiQiJC1JJW1yb3dHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYmLUkjbW9HRjI2I1EqJnVtaW51czA7RigtSSZtZnJhY0dGMjYkLUklbXN1YkdGMjYkLUkjbWlHRjI2I1EiY0YoLUYxNiUtRkE2I1EiUkYoLUY3NiNRKCZjb21tYTtGKC1JI21uR0YyNiNRIjFGKC1GMTYlRkwtRjc2I1EoJm1pbnVzO0YoLUZBNiNRI1RiRigtRjc2I1EnJnBsdXM7RigtRkE2I1EiekYoLUYxNiRGNi1GOzYkLUY+NiRGQC1GMTYlLUZBNiNRIkJGKEZJRkwtRjE2JUZMRlItRkE2I1EjVGdGKC1GMTYkRjYtRjs2JC1GPjYkRkAtRjE2JS1GQTYjUSJHRihGSUZMLUYxNiVGTEZSLUZBNiNRI1RyRig3Iy0mSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoNiMvSSQlaWRHRigiNSkpXE8oR18iKVskKm8k</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3765" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">numer_sqrt:=2*subs(solV,vv).W;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVErbnVtZXJfc3FydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JJm1mcmFjR0YkNigtRiM2KC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG5GTy1GLDYlUSJHRidGL0YyRlotSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYuUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm9GTy1GUjYoLUklbXN1YkdGJDYlLUYsNiVRImNGJ0YvRjItRiM2Ji1GLDYlUSJSRidGL0YyLUY2Ni5RKCZjb21tYTtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ24vRk5RLDAuMzMzMzMzM2VtRidGTy1GVzYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiM2JkZbcS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvRk8tRiw2JVEjVGJGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHRl1xLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1yLyUpYmV2ZWxsZWRHRj0tRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvRk8tRiw2JVEiekYnRi9GMkY5RjlGOS1JJW1zdXBHRiQ2JS1GXm82JC1GIzYnRmJvRltxRmJyLUYsNiVRI1RyRidGL0YyRjlGOUZWLyUxc3VwZXJzY3JpcHRzaGlmdEdGYHFGaXFGW3JGXnJGYHJGY3EtRlI2KC1GIzYoRlZGWi1GaXI2JS1GXm82JC1GIzYnRmJvRltxRmJyLUYsNiVRI1RnRidGL0YyRjlGOUZWRmJzRlotRltwNiVGXXAtRiM2Ji1GLDYlUSJCRidGL0YyRmVwRltxRjlGXnFGOS1GIzYmRmV0RlotRl5vNiQtRiM2JkZbcUZjcUZedEY5RjlGOUZpcUZbckZeckZgckZjcS1GUjYoLUYjNiZGVkZaLUZbcDYlRl1wLUYjNiZGam5GZXBGW3FGOUZecUY5LUYjNiZGW3FGY3FGX3NGOUZpcUZbckZeckZgckY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SStudW1lcl9zcXJ0R0YoLCgqKEkiR0dGKCIiIiwmISIiRjFJI1RyR0YoRjEhIiMsJiomLCZGMUYxSSNUYkdGKEYzRjMmSSJjR0YoNiRJIlJHRihGMUYxRjNJInpHRihGMUYxIiIjKiosJkYzRjFJI1RnR0YoRjFGP0kiQkdGKEYzLCZGMUYxRkJGM0YzJkY7NiRGQ0YxRjFGNSomLCZGMUYxRjRGM0YzJkY7NiRGMEYxRjFGNTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3792" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Hess:=[seq(VectorCalculus['Hessian'](eq,[Tr,Tb,Tg]),eq=H)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVIZXNzR0YoNyVYLCUhR0YoRihbZ2whIiUhISEjKiIkIiQtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYxRjFGMS1JJm1mcmFjR0YzNiQtSSVtcm93R0YzNiUtRjI2I1EiMkYoLUkjbW9HRjM2I1ExJkludmlzaWJsZVRpbWVzO0YoLUkjbWlHRjM2I1EiUkYoLUklbXN1cEdGMzYkLUkobWZlbmNlZEdGMzYjLUY8NiUtRjI2I1EiMUYoLUZCNiNRKCZtaW51cztGKC1GRjYjUSNUYkYoLUYyNiNRIjNGKEYxRjFGMUYxWCxGMEYoRihbZ2whIiUhISEjKiIkIiRGMUYxRjFGMUYxRjFGMUYxLUY5NiQtRjw2JUY+RkEtRkY2I1EiQkYoLUZKNiQtRk02Iy1GPDYlRlFGVC1GRjYjUSNUZ0YoRlpYLEYwRihGKFtnbCEiJSEhISMqIiQiJC1GOTYkLUY8NiVGPkZBLUZGNiNRIkdGKC1GSjYkLUZNNiMtRjw2JUZRRlQtRkY2I1EjVHJGKEZaRjFGMUYxRjFGMUYxRjFGMTcjNyUtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1IVFhdEdfIilbJCpvJC1GXHE2Iy9GX3EiNStYTihHXyIpWyQqbyQtRlxxNiMvRl9xIjU/WU4oR18iKVskKm8k</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3802" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Vector([seq(LinearAlgebra[Transpose](ww).hh.ww,hh=%)])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYKiUhR0YoRihbZ2whIyUhISEiJCIkLUkmbWZyYWNHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYnLUkjbW5HRjA2I1EiMkYoLUkjbW9HRjA2I1ExJkludmlzaWJsZVRpbWVzO0YoLUkobXN1YnN1cEdGMDYlLUkjbWlHRjA2I1Eid0YoRjdGN0Y7LUZDNiNRIlJGKC1JJW1zdXBHRjA2JC1JKG1mZW5jZWRHRjA2Iy1GNTYlLUY4NiNRIjFGKC1GPDYjUSgmbWludXM7RigtRkM2I1EjVGJGKC1GODYjUSIzRigtRi82JC1GNTYnRjdGOy1GQDYlRkJGWkY3RjstRkM2I1EiQkYoLUZKNiQtRk02Iy1GNTYlRlFGVC1GQzYjUSNUZ0YoRlotRi82JC1GNTYnRjdGOy1GQDYlRkJGUUY3RjstRkM2I1EiR0YoLUZKNiQtRk02Iy1GNTYlRlFGVC1GQzYjUSNUckYoRlo3Iy0mSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoNiMvSSQlaWRHRigiNSdSUlNHXyIpWyQqbyQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3794" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">denom_sqrt:=vv.%;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVErZGVub21fc3FydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JJm1mcmFjR0YkNigtRiM2Ki1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG5GTy1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUZXNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1JKG1zdWJzdXBHRiQ2Jy1GLDYlUSJ3RidGL0YyRlZGVi8lMXN1cGVyc2NyaXB0c2hpZnRHRmVvRmNvRlotRiw2JVEiUkYnRi9GMkY5LUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiZGYG8tRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZPLUYsNiVRI1RiRidGL0YyRjlGOS1GVzYkUSIzRidGOUZccC8lLmxpbmV0aGlja25lc3NHRmJvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlxLyUpYmV2ZWxsZWRHRj0tRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlxxRl5xRk8tRlI2KC1GIzYqRlZGWi1GW282JUZdb0ZWRmNvRlotRmdvNidGaW9GYnFGVkZccEZjb0ZaLUYsNiVRIkJGJ0YvRjJGOS1GYnA2JS1GZXA2JC1GIzYmRmBvRmlwLUYsNiVRI1RnRidGL0YyRjlGOUZicUZccEZlcUZncUZqcUZcckZeci1GUjYoLUYjNipGVkZaLUZbbzYlRl1vRmJxRmNvRlotRmdvNidGaW9GYG9GVkZccEZjb0ZaLUYsNiVRIkdGJ0YvRjJGOS1GYnA2JS1GZXA2JC1GIzYmRmBvRmlwLUYsNiVRI1RyRidGL0YyRjlGOUZicUZccEZlcUZncUZqcUZcckY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SStkZW5vbV9zcXJ0R0YoLCgqKiZJInZHRig2IyIiIkYzJkkid0dGKDYjIiIjRjdJIlJHRihGMywmRjNGM0kjVGJHRighIiIhIiRGNyoqJkYxRjZGMyZGNTYjIiIkRjdJIkJHRihGMywmRjNGM0kjVGdHRihGO0Y8RjcqKiZGMUZARjMmRjVGMkY3SSJHR0YoRjMsJkYzRjNJI1RyR0YoRjtGPEY3NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3829" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">mu:=sqrt(numer_sqrt/denom_sqrt);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNtdUdGKCokKiYsKCooSSJHR0YoIiIiLCYhIiJGM0kjVHJHRihGMyEiIywmKiYsJkYzRjNJI1RiR0YoRjVGNSZJImNHRig2JEkiUkdGKEYzRjNGNUkiekdGKEYzRjMiIiMqKiwmRjVGM0kjVGdHRihGM0ZBSSJCR0YoRjUsJkYzRjNGREY1RjUmRj02JEZFRjNGM0Y3KiYsJkYzRjNGNkY1RjUmRj02JEYyRjNGM0Y3RjMsKCoqJkkidkdGKDYjRjNGMyZJIndHRig2I0ZBRkFGP0YzRjohIiRGQSoqJkZQRlRGMyZGUzYjIiIkRkFGRUYzRkZGVUZBKiomRlBGWUYzJkZTRlFGQUYyRjNGSkZVRkFGNSNGM0ZBNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3767" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">valc:=[seq(c[i,1]=coeff(ser||i,u,1),i=[G,B,R])];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEldmFsY0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEiY0YnRi9GMi1GIzYmLUYsNiVRIkdGJ0YvRjItRjY2LlEoJmNvbW1hO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUkjbW5HRiQ2JFEiMUYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni5RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUZmbzYkUTsmdW1pbnVzMDswLjMwMTk1MjgzNzU5NDk5OEYnRjlGOS1GNjYuUSIsRidGOUY7RmBvRkBGQkZERkZGSEZhb0Zjb0ZPLUYjNiYtRlk2JUZlbi1GIzYmLUYsNiVRIkJGJ0YvRjJGXW9GZW9GOUZpb0ZccC1GZm82JFE7JnVtaW51czA7MC4zMDk2MzE4NDY0ODMyNDdGJ0Y5RjlGYnAtRiM2Ji1GWTYlRmVuLUYjNiYtRiw2JVEiUkYnRi9GMkZdb0Zlb0Y5RmlvRlxwLUZmbzYkUTsmdW1pbnVzMDswLjMxOTY4NTcxMjkwMDE5MkYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSV2YWxjR0YoNyUvJkkiY0dGKDYkSSJHR0YoIiIiJCEwKSpcZlBHJj5JISM6LyZGMTYkSSJCR0YoRjQkITBaS1tZPWo0JEY3LyZGMTYkSSJSR0YoRjQkITAjPitIciZvPiRGNzcjNyUvRjBdQkZEMzUzMzFGRTk5RUEyMC9GOV1CRkQzRDEwMjE3OUM4NTUzL0Y/XUJGRDQ3NUJCMTA3OUU3QzE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3797" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C:=subs(valc,solV,solW,z=rho,vals,mu*subs(solW,ww));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy8lKWVxdWFsaXR5R0ZALUYsNiYtSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2Ki1JI21uR0YkNiRRMjAuNDk1NDQ2OTA4MDM5MzIwRidGPC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGaW8vJStncm91cGFsaWduR0Zpby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZgcEZib0Zlb0Znb0Zqb0ZccC1GaW42KC1GXG82Ki1GX282JFEyMC42MzIyMjM3MDUzOTMzNTJGJ0Y8RmJvRmVvRmdvRmpvRlxwRl5wRmFwRmJvRmVvRmdvRmpvRlxwLUZpbjYoLUZcbzYqLUZfbzYkUTIwLjYzNzgxOTQzODUxMDI3N0YnRjxGYm9GZW9GZ29Gam9GXHBGXnBGYXBGYm9GZW9GZ29Gam9GXHAvJSZhbGlnbkdRJWF4aXNGJy9GaG9RJ2NlbnRlckYnL0ZbcEZlcS9GXXBRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXXIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaHIvJSZmcmFtZUdGaHIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmVyRmJvRmVvRjxGPC9JK21zZW1hbnRpY3NHRiRRKkNvbFZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZbdEZib0Zlb0Y8RjwtRlc2KC1GLDYmLUZmbjY5LUZpbjYoLUZcbzYqLUZfbzYmUTQwLjQ5NTQ0NjkwODAzOTMxOTg0RidGYm9GZW9GPEZib0Zlb0Znb0Zqb0ZccEZecEZhcEZib0Zlb0Znb0Zqb0ZccC1GaW42KC1GXG82Ki1GX282JkZpcEZib0Zlb0Y8RmJvRmVvRmdvRmpvRlxwRl5wRmFwRmJvRmVvRmdvRmpvRlxwLUZpbjYoLUZcbzYqLUZfbzYmUTMwLjYzNzgxOTQzODUxMDI3NzRGJ0Zib0Zlb0Y8RmJvRmVvRmdvRmpvRlxwRl5wRmFwRmJvRmVvRmdvRmpvRlxwRmJvRmVvRmFxL0Zob1EpYmFzZWxpbmVGJ0ZmcUZncUZpcUZbckZeckZgckZjckZmckZpckZbc0Zdc0Zgc0Zic0Zkc0Zmc0Zpc0Zib0Zlb0Y8RmJvRmVvRjwvRl90USJbRicvRmJ0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJDR0YoS0knUlRBQkxFR0YoNiUiNW9xa3Q9OilbJCpvJC1JJ01BVFJJWEdGKDYjNyU3Iy1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EyMC40OTU0NDY5MDgwMzkzMjBGKDcjLUY4NiNRMjAuNjMyMjIzNzA1MzkzMzUyRig3Iy1GODYjUTIwLjYzNzgxOTQzODUxMDI3N0YoJkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKEYoNyMtRkY2Iy9JJCVpZEdGKEYx</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3779" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Comparison with the previous version:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3837" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">map(coeff,map(series,subs(u=V^2,[serTr,serTb,serTg]),V),V,1) assuming V&gt;0;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFE7JnVtaW51czA7MC40OTU0NDY5MDgwMzkzMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSIsRidGMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Y7LUYvNiRROyZ1bWludXMwOzAuNjMyMjIzNzA1MzkzMzUxRidGMkY1LUYvNiRROyZ1bWludXMwOzAuNjM3ODE5NDM4NTEwMjc3RidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSQhMD4kUiEzcFcmXCEjOiQhMF5MUjBQQUsnRi8kITB4LV5RJT55akYvNyM3JV1CRkRGQjU2NkYyQkJCOTdFXUJGRTQzQjJEMzU0RDczQzhdQkZFNDY5MDQ0RkE0RjM3Qg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3838" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Section>
</Section>
<Group labelreference="L3880" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Asymptotic behaviour of the coefficients of F (Example 27)</Text-field></Title>
<Group hide-input="false" labelreference="L3852" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">serTr;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW5HRiQ2JFEyMC41ODg2MzM0Mzc3NzczNzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmbWludXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtRiM2Ji1GLDYkUTIwLjQ5NTQ0NjkwODAzOTMxOUYnRi8tRjM2LlExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZVRkotSSZtc3FydEdGJDYjLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvRjItRiM2Ji1GLDYkUTMwLjA5NzkxNzE1OTg3MjYzMjNGJ0YvRlFGWkYvRjItRiM2Ji1GLDYkUTQwLjAwMzQ2Mzg3MzgwOTY3MTM5RidGL0ZRLUklbXN1cEdGJDYlRlotSSZtZnJhY0dGJDYoLUYsNiRRIjNGJ0YvLUYsNiRRIjJGJ0YvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0Zqbi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGLy1GMzYuUScmcGx1cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGRUZIRkotRiM2Ji1GLDYkUTMwLjAyMTUzMTc2OTUwMjM0MjBGJ0YvRlEtRmhvNiVGWkZgcEZdcUYvRjItRiM2Ji1GLDYkUTQwLjAwMzI5MzExNzgwODU5NTA5RidGL0ZRLUZobzYlRlotRltwNigtRiw2JFEiNUYnRi9GYHBGY3BGZnBGaXBGW3FGXXFGL0YyLUYjNiYtRiw2JFEzMC4wMjk5OTIwNDczMTg0NTY3RidGL0ZRLUZobzYlRlpGXXBGXXFGL0ZgcS1GIzYmLUZlbjYlUSJPRicvRmluRjhGLy1GMzYuUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWRkotSShtZmVuY2VkR0YkNiQtRiM2Ji1GaG82JUZaLUZbcDYoLUYsNiRRIjdGJ0YvRmBwRmNwRmZwRmlwRltxRl1xLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GL0YvRi8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsMiQiMHN0eFBNaillISM6IiIiKiRJInVHRigjRjAiIiMkITA+JFIhM3BXJlxGL0YyJCEwQmpzKWZyInoqISM7KiRGMiMiIiRGNCQhMFJyJzRRKFFZJCEjPCokRjJGNCQiMD9NLSZwPGBARjkqJEYyIyIiJkY0JCEwNCZmM3k2JEgkRj8qJEYyRjwkITBuWD10LyMqKkhGOS1JIk9HRiU2IyokRjIjIiIoRjRGMDcjLDJdM0ZFMkQ2MTVDQTkyQkY2MUYwRjFdQkZERkI1NjZGMkJCQjk3RUYyXUJGQjkxMTE5NTc1RUMyQzJGOl1CRjZDNjA0NTE3NUMzRDAwRkBdM0Y5NjBDNkM5NzU5QUJDMEZDXUJGNkFGQTJCMjk0NUY4MDBGSF1CRjlFQjYzQzM5N0RDRTAwRktGMA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3870" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">MultiSeries:-series(exp(serTr),u);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW5HRiQ2JFExMS44MDE1MjQ4MzY2Nzk1MUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZtaW51cztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkcvJSllcXVhbGl0eUdGOC1GIzYmLUYsNiRRMjAuODkyNTU5OTEwMDg4OTA0RidGLy1GMzYuUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlVGSi1JJm1zcXJ0R0YkNiMtSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8tRjM2LlEnJnBsdXM7RidGL0Y2RjlGO0Y9Rj9GQUZDRkVGSEZKLUYjNiYtRiw2JFEzMC4wNDQ3MDc4MjgzOTkwMzQ3RidGL0ZRRlpGL0Zdby1GIzYmLUYsNiRRMzAuMDQ0NjQwOTE0NDYwMzIwM0YnRi9GUS1JJW1zdXBHRiQ2JUZaLUkmbWZyYWNHRiQ2KC1GLDYkUSIzRidGLy1GLDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGam4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi9GXW8tRiM2Ji1GLDYkUTMwLjAzMzM5MDY3MTE1NzQxMDdGJ0YvRlEtRltwNiVGWkZjcEZgcUYvRjItRiM2Ji1GLDYkUTMwLjAyNjQ1NzM3MTg2ODM2MzNGJ0YvRlEtRltwNiVGWi1GXnA2KC1GLDYkUSI1RidGL0ZjcEZmcEZpcEZccUZecUZgcUYvRjItRiM2Ji1GLDYkUTMwLjA0OTkyMjY4OTU1ODQ1NDhGJ0YvRlEtRltwNiVGWkZgcEZgcUYvRl1vLUYjNiYtRmVuNiVRIk9GJy9GaW5GOEYvLUYzNi5RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0ZURlZGSi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZbcDYlRlotRl5wNigtRiw2JFEiN0YnRi9GY3BGZnBGaXBGXHFGXnFGYHEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvRi9GLw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsMiQiMF56bSRbXyw9ISM5IiIiKiRJInVHRigjRjAiIiMkITAvKikzNSpmRCopISM6RjIkIjBaLipSR3lxVyEjOyokRjIjIiIkRjQkIjAuS2dXIjRrV0Y6KiRGMkY0JCIwMlRkNm4hUkxGOiokRjIjIiImRjQkITBMT289UGRrI0Y6KiRGMkY9JCEwW1hlJipvQSpcRjotSSJPR0YlNiMqJEYyIyIiKEY0RjA3IywyXTNGRkNEMzBCQjUwNzg2MjFGMEYxXUJGRUM4RkQ5Q0NGMUFFNzJGMl0zRkE2RTNGMUM5QjJCNDk3RjtdM0ZBNkRCMkM4NzU3NUExM0ZAXTNGQTExODk1MDEzOUEyQkFGQ11CRjlCMTdBNDJCQTZBMkRCRkhdQkZBOThGNzc3REY2QkVCQkZLRjA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3974" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Changing u into v^2 simplifies the extraction of coefficients</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3867" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">series(subs(u=v^2,%),v) assuming v&gt;0; </Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW5HRiQ2JFE0MS44MDE1MjQ4MzY2Nzk1MTIyNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZtaW51cztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkcvJSllcXVhbGl0eUdGOC1GIzYmLUYsNiRRNTAuODkyNTU5OTEwMDg4OTA0MzQwRidGLy1GMzYuUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlVGSi1JI21pR0YkNiVRInZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGLy1GMzYuUScmcGx1cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGRUZIRkotRiM2Ji1GLDYkUTYwLjA0NDcwNzgyODM5OTAzNDY5MjJGJ0YvRlEtSSVtc3VwR0YkNiVGVy1GLDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0Zqbi1GIzYmLUYsNiRRNjAuMDQ0NjQwOTE0NDYwMzIwMjc4N0YnRi9GUS1GY282JUZXLUYsNiRRIjNGJ0YvRmhvRi9Gam4tRiM2Ji1GLDYkUTYwLjAzMzM5MDY3MTE1NzQxMDc0NzlGJ0YvRlEtRmNvNiVGVy1GLDYkUSI0RidGL0Zob0YvRjItRiM2Ji1GLDYkUTYwLjAyNjQ1NzM3MTg2ODM2MzI2MDFGJ0YvRlEtRmNvNiVGVy1GLDYkUSI1RidGL0Zob0YvRjItRiM2Ji1GLDYkUTMwLjA0OTkyMjY4OTU1ODQ1NDhGJ0YvRlEtRmNvNiVGVy1GLDYkUSI2RidGL0Zob0YvRmpuLUYjNiYtRjM2LlEiT0YnRi9GNkY5RjtGPUY/RkFGQ0ZURlZGSi1GMzYuUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWRkotSShtZmVuY2VkR0YkNiQtRiM2Ji1GY282JUZXLUYsNiRRIjdGJ0YvRmhvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GL0YvRi8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMrM0kidkdGKF0zRkZDRDMwQkI1MDc4NjIxIiIhXUJGRUM4RkQ5Q0NGMUFFNzIiIiJdM0ZBNkUzRjFDOUIyQjQ5NyIiI10zRkE2REIyQzg3NTc1QTEzIiIkXTNGQTExODk1MDEzOUEyQkEiIiVdQkY5QjE3QTQyQkE2QTJEQiIiJiQhMFtYZSYqb0EqXCEjOyIiJy1JIk9HRiU2I0YxIiIoNyMrM0YtRi5GL0YwRjFGMkYzRjRGNUY2RjdGOEY5XUJGQTk4Rjc3N0RGNkJFQkJGPUY+RkE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3865" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">K:=ceil((op(-1,%)-1)/2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiS0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjNGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJLR0YoIiIkNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3868" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">add(coeff(%%,v,2*i-1)*GAMMA(n-(2*i-1)/2)/GAMMA(-(2*i-1)/2),i=1..K);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtbkdGJDYkUTIwLjI1MTc4NjUwMTk2MDkyOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1GIzYmLUkjbWlHRiQ2JVEoJkdhbW1hO0YnLyUnaXRhbGljR0Y6RjEtRjU2LlEwJkFwcGx5RnVuY3Rpb247RidGMUY4RjtGPUY/RkFGQ0ZFRkdGSkZMLUkobWZlbmNlZEdGJDYkLUYjNiYtRlE2JVEibkYnL0ZVUSV0cnVlRicvRjJRJ2l0YWxpY0YnLUY1Ni5RKCZtaW51cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGY29GTC1JJm1mcmFjR0YkNigtRi42JFEiMUYnRjEtRi42JFEiMkYnRjEvJS5saW5ldGhpY2tuZXNzR0Zqby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0Y6RjFGMUYxRjEtRjU2LlEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFRmJvRmRvRkwtRiM2Ji1GLjYkUTMwLjAxODg4OTQ1NDIwMjMyMDRGJ0YxRjQtRiM2JkZQRlYtRlo2JC1GIzYmRmhuRl9vLUZmbzYoLUYuNiRRIjNGJ0YxRltwRl5wRmBwRmNwRmVwRjFGMUYxRjFGZ3AtRiM2Ji1GLjYkUTMwLjAyNzk4ODA3NTUyNzk2ODRGJ0YxRjQtRiM2JkZQRlYtRlo2JC1GIzYmRmhuRl9vLUZmbzYoLUYuNiRRIjVGJ0YxRltwRl5wRmBwRmNwRmVwRjFGMUYxRjFGMQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsKC1JJkdBTU1BR0YlNiMsJkkibkdGKCIiIiMhIiIiIiNGMiQiMEc0Jz5dJ3leIyEjOi1GLjYjLCZGMUYyIyEiJEY1RjIkIjAvSy1VWCopKT0hIzstRi42IywmRjFGMiMhIiZGNUYyJCIwJW96X3YhKSl6I0ZANyMsKEYtXTNGRDAxRDQ1MjFERkM1NzNGOV0zRjkzNTdDMUQwMjcyQzkxRkFdM0Y5Q0E4RTdGNDQ4NEJGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3862" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">MultiSeries:-asympt(%/GAMMA(n+1),n,K);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtbkdGJDYkUTIwLjI1MTc4NjUwMTc3MDQxNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkmbWZyYWNHRiQ2KC1GLjYkUSIxRidGMS1JI21pR0YkNiVRIm5GJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRicvJS5saW5ldGhpY2tuZXNzR0Zlbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0Y6LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjFGMS1GVzYoLUYuNiRRIjNGJ0YxLUYuNiRRIjJGJ0YxRl9vRmFvRmRvL0Znb0Zcby8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGMS1GNTYuUScmcGx1cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXXFGTC1GIzYmLUYuNiRRMjAuMTEzMzA5MzkyMzI0NzE3RidGMUY0LUZPNiVGUS1GVzYoLUYuNiRRIjVGJ0YxRmJwRl9vRmFvRmRvRmVwRmZwRjFGaXAtRiM2Ji1GLjYkUTIwLjExMjU4Mjg1MzIyNTcxNEYnRjFGNC1GTzYlRlEtRlc2KC1GLjYkUSI3RidGMUZicEZfb0Zhb0Zkb0ZlcEZmcEYxRmlwLUYjNiYtRmduNiVRIk9GJy9GW29GOkYxLUY1Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjFGOEY7Rj1GP0ZBRkNGRUZHRkpGTC1GUjYkLUYjNiYtRk82JUZRLUZXNigtRi42JFEiOUYnRjFGYnBGX29GYW9GZG9GZXBGZnBGaG9GW3BGMUYxRjFGMQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsKiokKiRJIm5HRighIiIjIiIkIiIjJCIwOS94LGx5XiMhIzoqJEYuIyIiJkYzJCIwPFpLI1I0TDZGNiokRi4jIiIoRjMkIjA5ZEFgR2U3IkY2LUkiT0dGJTYjKiRGLiMiIipGMyIiIjcjLCpGLV0zRkQwMUQ0NTIxQUI2NzM1RjddM0ZCRDAxRDgyNjVENDI1M0Y8XTNGQkNEMjNBRDhCMURGMjNGQUZH</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3856" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">as:=%:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3866" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i to K do asympt_co[i]:=subs(vals,rho)^(-n)*convert(asympt(as+O(1/n^(i+1)),n),polynom) od;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqYXN5bXB0X2NvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y2USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJ0Y8LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZHLyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlYvJSllcXVhbGl0eUdGRy1GOTYkUTIwLjI1MTc4NjUwMTc3MDQxNEYnRjwtRkI2LlExJkludmlzaWJsZVRpbWVzO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWEZcb0ZZLUklbXN1cEdGJDYlLUY5NiRRMjAuMTcwMzkxNjcxNTU3OTgxRidGPC1GIzYlLUZCNi5RKiZ1bWludXMwO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZqb0ZZLUYvNiVRIm5GJ0YyRjVGPC8lMXN1cGVyc2NyaXB0c2hpZnRHRkBGaG4tRl9vNiUtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJm1mcmFjR0YkNihGOEZccC8lLmxpbmV0aGlja25lc3NHRjsvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3EvJSliZXZlbGxlZEdGRy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGR0Y8RjwtRmlwNigtRjk2JFEiM0YnRjwtRjk2JFEiMkYnRjxGW3FGXXFGYHEvRmNxRjRGX3BGPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkqYXN5bXB0X2NvR0YoNiMiIiIsJComKSQiMCIpemJyO1JxIiEjOiwkSSJuR0YoISIiRjAqJEY4RjkjIiIkIiIjJCIwOS94LGx5XiNGNjcjLCQqJildM0ZDNUNGNjRGMDZEMTgzMUY3RjBGOkY7XTNGRDAxRDQ1MjFBQjY3MzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqYXN5bXB0X2NvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnL0Y2USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJ0Y8LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZHLyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlYvJSllcXVhbGl0eUdGRy1JJW1zdXBHRiQ2JS1GOTYkUTIwLjE3MDM5MTY3MTU1Nzk4MUYnRjwtRiM2JS1GQjYuUSomdW1pbnVzMDtGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGYW9GWS1GLzYlUSJuRidGMkY1RjwvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZALUZCNi5RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGXHBGWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRjk2JFEyMC4yNTE3ODY1MDE3NzA0MTRGJ0Y8RmhvLUZmbjYlLUZfcDYkLUYjNiYtSSZtZnJhY0dGJDYoLUY5NiRRIjFGJ0Y8RmNvLyUubGluZXRoaWNrbmVzc0dGY3EvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHEvJSliZXZlbGxlZEdGRy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGR0Y8RjwtRl9xNigtRjk2JFEiM0YnRjxGOEZkcUZmcUZpcS9GXHJGNEZmb0Y8LUZCNi5RJyZwbHVzO0YnRjxGRUZIRkpGTEZORlBGUkZgb0Zib0ZZLUYjNiYtRjk2JFEyMC4xMTMzMDkzOTIzMjQ3MTdGJ0Y8RmhvLUZmbjYlRmpwLUZfcTYoLUY5NiRRIjVGJ0Y8RjhGZHFGZnFGaXFGZ3JGZm9GPEY8RjxGPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkqYXN5bXB0X2NvR0YoNiMiIiMqJikkIjAiKXpicjtScSIhIzosJEkibkdGKCEiIiIiIiwmKiQqJEY3RjgjIiIkRjAkIjA5L3gsbHleI0Y1KiRGPCMiIiZGMCQiMDxaSyNSNEw2RjVGOTcjKiYpXTNGQzVDRjY0RjA2RDE4MzFGNkY5LCZGO10zRkQwMUQ0NTIxQUI2NzM1RkFdM0ZCRDAxRDgyNjVENDI1M0Y5</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqYXN5bXB0X2NvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y2USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJ0Y8LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZHLyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlYvJSllcXVhbGl0eUdGRy1JJW1zdXBHRiQ2JS1GOTYkUTIwLjE3MDM5MTY3MTU1Nzk4MUYnRjwtRiM2JS1GQjYuUSomdW1pbnVzMDtGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGYW9GWS1GLzYlUSJuRidGMkY1RjwvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZALUZCNi5RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGXHBGWS1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYjNiYtRjk2JFEyMC4yNTE3ODY1MDE3NzA0MTRGJ0Y8RmhvLUZmbjYlLUZfcDYkLUYjNiYtSSZtZnJhY0dGJDYoLUY5NiRRIjFGJ0Y8RmNvLyUubGluZXRoaWNrbmVzc0dGY3EvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHEvJSliZXZlbGxlZEdGRy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGR0Y8RjwtRl9xNihGOC1GOTYkUSIyRidGPEZkcUZmcUZpcS9GXHJGNEZmb0Y8LUZCNi5RJyZwbHVzO0YnRjxGRUZIRkpGTEZORlBGUkZgb0Zib0ZZLUYjNiYtRjk2JFEyMC4xMTMzMDkzOTIzMjQ3MTdGJ0Y8RmhvLUZmbjYlRmpwLUZfcTYoLUY5NiRRIjVGJ0Y8RmRyRmRxRmZxRmlxRmdyRmZvRjxGaHItRiM2Ji1GOTYkUTIwLjExMjU4Mjg1MzIyNTcxNEYnRjxGaG8tRmZuNiVGanAtRl9xNigtRjk2JFEiN0YnRjxGZHJGZHFGZnFGaXFGZ3JGZm9GPEY8RjxGPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkqYXN5bXB0X2NvR0YoNiMiIiQqJikkIjAiKXpicjtScSIhIzosJEkibkdGKCEiIiIiIiwoKiQqJEY3RjgjRjAiIiMkIjA5L3gsbHleI0Y1KiRGPCMiIiZGPiQiMDxaSyNSNEw2RjUqJEY8IyIiKEY+JCIwOWRBYEdlNyJGNUY5NyMqJildM0ZDNUNGNjRGMDZEMTgzMUY2RjksKEY7XTNGRDAxRDQ1MjFBQjY3MzVGQV0zRkJEMDFEODI2NUQ0MjUzRkZdM0ZCQ0QyM0FEOEIxREYyM0Y5</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3975" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compare with high order coefficients of the generating functions, obtained using NewtonGF[SeriesNewtonIteration]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3816" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">pp:=SeriesNewtonIteration({op(combsys)},labelled,z);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjcHBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiM2Ky1GNjYwUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZZRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ25GTy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNigtRiw2JVElcHJlY0YnRi9GMi1GNjYuUSM6OkYnRjlGO0Y+RkBGQkZERkZGSEZmbkZobkZPLUYsNiVRJ3Bvc2ludEYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RmlvRlxwRjlGOS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC41ZW1GJy8lJmRlcHRoR0ZjcC8lKmxpbmVicmVha0dRMWZpcnN0cHJvY25ld2xpbmVGJy1GNjYuUSQuLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGaG5GTy1GX3A2JkZhcEZkcEZncC9GanBRNmRlY3JlYXNlaW5kZW50bmV3bGluZUYnLUY2NjBRKWVuZH5wcm9jRidGVkZYRlpGO0Y+RkBGQkZERkZGSEZmbkZobkZPRmlvRlxwRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNwcEdGKGYqNiMnSSVwcmVjR0YoSSdwb3NpbnRHRiY2JUkqYmxvY2t2YXJzR0YoSSlwcmV2dmFsc0dGKEkkcmVzR0YoNiNJNkNvcHlyaWdodH5ieX51cyx+MjAxNkdGKEYoSSQuLi5HRihGKEYoNiZJK2xpc3RibG9ja3NHRihGO0kpbmV3dHByb2NHRihGPDcjZipGL0YzRjdGKEMlPjglNyI/JjgkVCNJJXRydWVHRiZDJD4mOCY2I0ZELSZUJUZLNiQ5JEZBPkZBNyQtSSNvcEdGJjYjRkEtRlQ2Iy1JJW1hcDJHRiY2JUZUIiIjRkktSSRtYXBHRiY2JEZUNyMtSSRzZXFHRiY2JEZJL0ZERkVGKEYoRjo=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3813" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">pp(10);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyovSSJaRzYiKydJInpHRiUiIiJGKC1JIk9HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2I0YoIiM1L0kiR0dGJSs3RidGKEYoRigiIiNGMyIiJCIiJiIiJSIjOUY1IiNVIiInIiRLIiIiKCIkSCUiIikiJUk5IiIqRilGLy9JIkJHRiUrN0YnRihGKEYoRjNGM0Y0RjlGNiIjO0Y1IiNbRjkiJGAiRjsiJC0mRj0iJSVwIkY/RilGLy9JIlJHRiUrN0YnRihGKEYoRjNGNEY0RjVGNiIjOkY1IiNZRjkiJFoiRjsiJCdbRj0iJVk7Rj9GKUYvL0kjVGJHRiUrN0YnRihGKEYzRjNGO0Y0IiNIRjYiJEMiRjUiJGYmRjkiJTNFRjsiJidbN0Y9IiZmNSdGP0YpRi8vSSNUZ0dGJSs3RidGKEYoRjRGM0YvRjQiI1FGNiIkYSJGNSIkZydGOSIlZkhGOyImXFAiRj0iJl1kJ0Y/RilGLy9JI1RyR0YlKzdGJ0YzRihGM0YzRjtGNCIjQkY2IiMmKkY1IiQ9JUY5IiVFPkY7IiV1IipGPSImP1slRj9GKUYvL0kiRkdGJSs5RidGKCIiIUYzRihGNkYzIyIjUEY0RjQjIiRKIkY0RjYjIiVSRUZLRjUjIiZ0InAiIyEqRjkjIih3NTYiIiQ6JEY7IyIpZCRmMCIiJEknRj0jIio+X11qJSIlcWNGP0YpRi8=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3819" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S100:=subs(pp(101),F):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3780" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">coeff(S100,z,10);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JI21uR0YkNiRRKzU3Njc1Mzc3MjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRiw2JFEmMTQxNzVGJ0YvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Y6LyUpYmV2ZWxsZWRHUSZmYWxzZUYn">IyIrSHhgbmQiJnZUIg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3793" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEsNDA2ODgwLjk2ODVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIrJm80KW9TISIl</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3834" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(evalf(eval(asympt_co[i],n=10)),i=1..K);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFExMzg1OTY1Ljc4NzQwMjY0OUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtRiw2JFExNDAzMzM1LjA4NTgwNDc1NEYnRi9GMi1GLDYkUTE0MDUwNjAuODc4NDYxOTM3RidGL0Yv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyUkIjBcRVMoeWxmUSEiKiQiMGFaIWUzTkxTRi4kIjBQPll5MzEwJUYuNyVdNDExNzhFQjcyNjRDRTE0RF00MTE4OUUxQzU3REQzMzk5XTQxMThCOTEzODM4Qjg2QTQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3820" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(coeff(S100,z,10)/evalf(eval(asympt_co[i],n=10))-1,i=1..K);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEzMC4wNTQxODkyMTAwNzAyODcyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LlEoJmNvbW1hO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGOC1GLDYkUTQwLjAwODc5MTQwNjU5MDE5NDg0RidGL0YyLUYsNiRRNDAuMDA0NDkzMzc0MTM0NTk4MDVGJ0YvRi8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyUkIjBzR3ErQCo9YSEjOyQiMCVbPiFmMTl6KSEjPCQiMDApZk1UUCRcJUYxNyVdM0ZBQkJFQjAyQTE4OERFMF0zRjgyMDEzQTlFNTM2ODAwXTNGNzI2N0E0RUY0RjA0MDA=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3874" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(coeff(S100,z,100)/evalf(eval(asympt_co[i],n=100))-1,i=1..K);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFE0MC4wMDQ1NDY1MzI3NjE2Njg1MEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtRiw2JFE2MC4wMDAwNDYxMDgxNTUzMDQ3MDI3RidGL0YyLUYjNiYtRiw2JFExMS41OTQ3ODYzNTc0MTcyOEYnRi8tRjM2LlEoJnRpbWVzO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZlbkZMLUklbXN1cEdGJDYmLUYsNiRRIzEwRidGLy1GLDYkUSsmdW1pbnVzMDs2RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvSSttc2VtYW50aWNzR0YkUSJeRidGL0Yv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyUkIjBdbzt3S2xhJSEjPCQiMEZxL2A6M2glISM+JCIwRzx1Tid5JWYiISM/NyVdM0Y3MjlGNjI5ODU4NEUwMF0zRjA4MkM4ODI3MjQ4MDAwXTNFQkFDMThFMjREMDAwMDA=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3791" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">cols:=[black,blue,red$(K-2)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElY29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYsNiVRJmJsYWNrRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GLDYlUSVibHVlRidGL0YyRlktRiw2JVEkcmVkRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVjb2xzR0YoNyVJJmJsYWNrR0YoSSVibHVlR0YoSSRyZWRHRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3905" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Ratio between the exact values and the approximations obtained by the first 3 terms of the asymptotic expansion:</Text-field>
</Input>
</Group>
<Group labelreference="L3823" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i to K do pl[i]:=plots[listplot]([seq(coeff(S100,z,j)/eval(asympt_co[i],n=j),j=2..100)],color=cols[i]) od:</Text-field>
</Input>
</Group>
<Group labelreference="L3873" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">plots[display](seq(pl[i],i=1..K));</Text-field>
</Input>
<Output><Text-field style="Maple Plot" layout="Maple Plot"><Plot height="500.0" originalheight="500.0" type="two-dimensional" width="500.0" originalwidth="500.0" plot-scale="1.0" plot-xtrans="0.0" plot-ytrans="0.0" gridlinevisibility="1" legendvisibility="false" input="">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NiI=</Plot></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Expected number of trees in a forest (Conclusion)</Text-field></Title>
<Group hide-input="false" labelreference="L3806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">num:=MultiSeries:-series(serTr*exp(serTr),u);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEkbnVtRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkjbW5HRiQ2JFExMS4wNjA0Mzc3NTc4NTU5OEYnRjktRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZZRk8tRiM2Ji1GUjYkUTExLjQxNzk1MDUxODM4NjgwRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vRk8tSSZtc3FydEdGJDYjLUYsNiVRInVGJ0YvRjJGOS1GNjYuUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGWEZaRk8tRiM2Ji1GUjYkUTIwLjI5MjEzMjM3NDk3MTgyMEYnRjlGam5GY29GOUZmby1GIzYmLUZSNiRRMzAuMDg1MjgzNDU2MzExNjgwNkYnRjlGam4tSSVtc3VwR0YkNiVGY28tSSZtZnJhY0dGJDYoLUZSNiRRIjNGJ0Y5LUZSNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5RmZvLUYjNiYtRlI2JFEzMC4wMzUwNDE3MzEzNjMwMDc3RidGOUZqbi1GZHA2JUZjb0ZccUZpcUY5RlUtRiM2Ji1GUjYkUTMwLjA2MTc5NDAwMDE0NzAzNzNGJ0Y5RmpuLUZkcDYlRmNvLUZncDYoLUZSNiRRIjVGJ0Y5RlxxRl9xRmJxRmVxRmdxRmlxRjlGVS1GIzYmLUZSNiRRMzAuMDY5ODMxNTY2MDI3MTQ5MUYnRjlGam4tRmRwNiVGY29GaXBGaXFGOUZmby1GIzYmLUYsNiVRIk9GJy9GMEY9RjktRjY2LlEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vRk8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GZHA2JUZjby1GZ3A2KC1GUjYkUSI3RidGOUZccUZfcUZicUZlcUZncUZpcS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRudW1HRigsMiQiMClmJnl2UC8xIiEjOSIiIiokSSJ1R0YoI0YyIiIjJCEwIW9RPTAmelQiRjFGNCQiMD89KFxQS0BIISM6KiRGNCMiIiRGNiQiMDFvNmpYJEcmKSEjOyokRjRGNiQiMHgrajh0VF0kRkEqJEY0IyIiJkY2JCEwdC5aLCslemhGQSokRjRGPiQhMCJcci1tOiQpcEZBLUkiT0dGJTYjKiRGNCMiIihGNkYyNyMsMl0zRkYwRjc4RDk1MTZGNUMwRjJGM11CRkY2QUZFQ0UxRkQxNEE4RjRdM0ZEMkIyNEJGRDI2RDU2M0Y8XTNGQjVENTIyRjdCRjlFODlGQl0zRkExRjBGRDY0NjYwRjU2RkVdQkZBRkEzNzY5MzcwRUIzMUZKXUJGQjFFMDdCNDQ1MEE4NzBGTUYy</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3796" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">series(subs(u=v^2,%),v) assuming v&gt;0; # simplifies the extraction of coefficients</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW5HRiQ2JFE0MS4wNjA0Mzc3NTc4NTU5NzkxNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZtaW51cztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkcvJSllcXVhbGl0eUdGOC1GIzYmLUYsNiRRNDEuNDE3OTUwNTE4Mzg2Nzk3NzVGJ0YvLUYzNi5RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGVUZKLUkjbWlHRiQ2JVEidkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvLUYzNi5RJyZwbHVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZFRkhGSi1GIzYmLUYsNiRRNTAuMjkyMTMyMzc0OTcxODE5NTk3RidGL0ZRLUklbXN1cEdGJDYlRlctRiw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi9Gam4tRiM2Ji1GLDYkUTYwLjA4NTI4MzQ1NjMxMTY4MDU2MzhGJ0YvRlEtRmNvNiVGVy1GLDYkUSIzRidGL0Zob0YvRmpuLUYjNiYtRiw2JFE2MC4wMzUwNDE3MzEzNjMwMDc3NDE1RidGL0ZRLUZjbzYlRlctRiw2JFEiNEYnRi9GaG9GL0YyLUYjNiYtRiw2JFE2MC4wNjE3OTQwMDAxNDcwMzcyOTM4RidGL0ZRLUZjbzYlRlctRiw2JFEiNUYnRi9GaG9GL0YyLUYjNiYtRiw2JFEzMC4wNjk4MzE1NjYwMjcxNDkxRidGL0ZRLUZjbzYlRlctRiw2JFEiNkYnRi9GaG9GL0Zqbi1GIzYmLUYzNi5RIk9GJ0YvRjZGOUY7Rj1GP0ZBRkNGVEZWRkotRjM2LlEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRlRGVkZKLUkobWZlbmNlZEdGJDYkLUYjNiYtRmNvNiVGVy1GLDYkUSI3RidGL0Zoby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi9GL0Yv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMrM0kidkdGKF0zRkYwRjc4RDk1MTZGNUMwIiIhXUJGRjZBRkVDRTFGRDE0QTgiIiJdM0ZEMkIyNEJGRDI2RDU2MyIiI10zRkI1RDUyMkY3QkY5RTg5IiIkXTNGQTFGMEZENjQ2NjBGNTYiIiVdQkZBRkEzNzY5MzcwRUIzMSIiJiQhMCJcci1tOiQpcCEjOyIiJy1JIk9HRiU2I0YxIiIoNyMrM0YtRi5GL0YwRjFGMkYzRjRGNUY2RjdGOEY5XUJGQjFFMDdCNDQ1MEE4NzBGPUY+RkE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">add(coeff(%,v,2*i-1)*GAMMA(n-(2*i-1)/2)/GAMMA(-(2*i-1)/2),i=1..K);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtbkdGJDYkUTIwLjM5OTk5NjQ1NjE5NjEyOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1GIzYmLUkjbWlHRiQ2JVEoJkdhbW1hO0YnLyUnaXRhbGljR0Y6RjEtRjU2LlEwJkFwcGx5RnVuY3Rpb247RidGMUY4RjtGPUY/RkFGQ0ZFRkdGSkZMLUkobWZlbmNlZEdGJDYkLUYjNiYtRlE2JVEibkYnL0ZVUSV0cnVlRicvRjJRJ2l0YWxpY0YnLUY1Ni5RKCZtaW51cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGY29GTC1JJm1mcmFjR0YkNigtRi42JFEiMUYnRjEtRi42JFEiMkYnRjEvJS5saW5ldGhpY2tuZXNzR0Zqby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0Y6RjFGMUYxRjEtRjU2LlEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFRmJvRmRvRkwtRiM2Ji1GLjYkUTMwLjAzNjA4NzAyODI3MTk0NTZGJ0YxRjQtRiM2JkZQRlYtRlo2JC1GIzYmRmhuRl9vLUZmbzYoLUYuNiRRIjNGJ0YxRltwRl5wRmBwRmNwRmVwRjFGMUYxRjFGZ3AtRiM2Ji1GLjYkUTMwLjA2NTM2OTEyMTAxMDc5MjNGJ0YxRjQtRiM2JkZQRlYtRlo2JC1GIzYmRmhuRl9vLUZmbzYoLUYuNiRRIjVGJ0YxRltwRl5wRmBwRmNwRmVwRjFGMUYxRjFGMQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsKC1JJkdBTU1BR0YlNiMsJkkibkdGKCIiIiMhIiIiIiNGMiQiMEdoPmNrKioqUiEjOi1GLjYjLCZGMUYyIyEiJEY1RjIkIjBjJT5GR3EzTyEjOy1GLjYjLCZGMUYyIyEiJkY1RjIkIjBCejU1N3BgJ0ZANyMsKEYtXTNGRDk5OThBQkM3ODM1ODhGOV0zRkEyNzlGRkJDNzlDNTVDRkFdM0ZCMEJDMDdEQ0U4RENEMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L3804" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">MultiSeries:-asympt(%/GAMMA(n+1),n,K);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtbkdGJDYkUTIwLjM5OTk5NjQ1NTg5MzQ3MUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkmbWZyYWNHRiQ2KC1GLjYkUSIxRidGMS1JI21pR0YkNiVRIm5GJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRicvJS5saW5ldGhpY2tuZXNzR0Zlbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0Y6LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjFGMS1GVzYoLUYuNiRRIjNGJ0YxLUYuNiRRIjJGJ0YxRl9vRmFvRmRvL0Znb0Zcby8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGMS1GNTYuUScmcGx1cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXXFGTC1GIzYmLUYuNiRRMjAuMTg2MDg1Njk5MTYxNDU2RidGMUY0LUZPNiVGUS1GVzYoLUYuNiRRIjVGJ0YxRmJwRl9vRmFvRmRvRmVwRmZwRjFGaXAtRiM2Ji1GLjYkUTIwLjIxMTE1NjYwNjY5MTcwNEYnRjFGNC1GTzYlRlEtRlc2KC1GLjYkUSI3RidGMUZicEZfb0Zhb0Zkb0ZlcEZmcEYxRmlwLUYjNiYtRmduNiVRIk9GJy9GW29GOkYxLUY1Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjFGOEY7Rj1GP0ZBRkNGRUZHRkpGTC1GUjYkLUYjNiYtRk82JUZRLUZXNigtRi42JFEiOUYnRjFGYnBGX29GYW9GZG9GZXBGZnBGaG9GW3BGMUYxRjFGMQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsKiokKiRJIm5HRighIiIjIiIkIiIjJCIwck0qZVgnKioqUiEjOiokRi4jIiImRjMkIjBjOTsqcCYzJz1GNiokRi4jIiIoRjMkIjAvPHAxbTo2I0Y2LUkiT0dGJTYjKiRGLiMiIipGMyIiIjcjLCpGLV0zRkQ5OTk4QUJDMjUwM0VERjddM0ZDN0QxQTdGQzEzNkM3Q0Y8XTNGQ0IwNzJFMDAwOUEwMzlGQUZH</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3933" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that this is really <Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEyMC4zOTk5OTY0NTU4OTM0NzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSJ+RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtRjM2MFEkYW5kRicvJSVib2xkR0Y4LyUwZm9udF9zdHlsZV9uYW1lR1ElVGV4dEYnRi9GNkY5RjtGPUY/RkFGQ0ZFRkhGSi1GMzYvRjVGUUYvRjZGOUY7Rj1GP0ZBRkNGRUZIRkotRjM2MFEkbm90RidGT0ZRRi9GNkY5RjtGPUY/RkFGQ0ZFRkhGSkZULUkjbWlHRiQ2JlEiYUYnLyUnaXRhbGljR0Y4RlFGL0ZULUZaNiZRJ3Bvb3JseUYnRmduRlFGL0ZULUZaNiZRLWFwcHJveGltYXRlZEYnRmduRlFGL0ZULUYsNiVRJDAuNEYnRlFGL0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEyMC4zOTk5OTY0NTU4OTM0NzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSJ+RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtRjM2MFEkYW5kRicvJSVib2xkR0Y4LyUwZm9udF9zdHlsZV9uYW1lR1ElVGV4dEYnRi9GNkY5RjtGPUY/RkFGQ0ZFRkhGSi1GMzYvRjVGUUYvRjZGOUY7Rj1GP0ZBRkNGRUZIRkotRjM2MFEkbm90RidGT0ZRRi9GNkY5RjtGPUY/RkFGQ0ZFRkhGSkZULUkjbWlHRiQ2JlEiYUYnLyUnaXRhbGljR0Y4RlFGL0ZULUZaNiZRJ3Bvb3JseUYnRmduRlFGL0ZULUZaNiZRLWFwcHJveGltYXRlZEYnRmduRlFGL0ZULUYsNiVRJDAuNEYnRlFGL0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3805" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">as_num:=%:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3803" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">asympt(as_num/as,n);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFExMS41ODg2MzM0Mzc3NzczN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RJyZwbHVzO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRy8lKWVxdWFsaXR5R0Y4LUkmbWZyYWNHRiQ2KC1GLDYkUTMwLjAyNDE0MTkyMDQ2NjA4NzdGJ0YvLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam4vJSliZXZlbGxlZEdGOEYyLUZNNigtRiw2JFEyMC4xMTc0MzM2Nzg4OTY1MzJGJ0YvLUklbXN1cEdGJDYlRlItRiw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuRmhuRltvRl1vRjItRiM2Ji1GUzYlUSJPRicvRldGOEYvLUYzNi5RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZncEZKLUkobWZlbmNlZEdGJDYkLUYjNiYtRk02KC1GLDYkRmduRi8tRmVvNiVGUi1GLDYkUSIzRidGL0Zqb0ZlbkZobkZbb0Zdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi9GL0Yv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsKiQiMFB4eFZMJyllIiEjOSIiIiokSSJuR0YoISIiJCIweDNtLyM+OUMhIzsqJEYyISIjJCIwS2wqKXlPVjwiISM6LUkiT0dGJTYjKiRGMiEiJEYwNyMsKl0zRkY5NkIwQUU1NDk1RkIxRjBGMV0zRjk4QjhBOERCNzUzQTM1RjddM0ZCRTEwMjIzMjRGM0ZGOEY8RjA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3912" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Worksheet>
